Performance of FORTRAN and C GPU Extensions for a Benchmark Suite of Fourier Pseudospectral Algorithms

A comparison of PGI OpenACC, FORTRAN CUDA, and Nvidia CUDA pseudospectral methods on a single GPU and GCC FORTRAN on single and multiple CPU cores is reported. The GPU implementations use CuFFT and the CPU implementations use FFTW. Porting pre-existing FORTRAN codes to utilize a GPUs is efficient and easy to implement with OpenACC and CUDA FORTRAN. Example programs are provided.

==> anc/ArxivPrograms/NLS/CPU/Makefile <==
F90   = gfortran
FLAGS = -O3
CCFLAGS  = $(FFTW33_INCPATH) $(FFTW33_LIBPATH) -lfftw3 

BIN =  NLS2dCPU

SOURCES = NLSsplitting.f90
all: $(BIN)

NLS2dCPU: $(SOURCES)
	$(F90) -o $(BIN) $(FLAGS) $(SOURCES) $(CCFLAGS) 

clean:
	$(RM) *.mod
	$(RM) $(BIN)


==> anc/ArxivPrograms/NLS/CPU/NLSsplitting.f90 <==
	!--------------------------------------------------------------------
	!
	!
	! PURPOSE
	!
	! This program solves nonlinear Schrodinger equation in 2 dimensions
	! i*u_t+Es*|u|^2u+u_{xx}+u_{yy}=0
	! using a second order time spectral splitting scheme
	!
	! The boundary conditions are u(x=0,y)=u(2*Lx*\pi,y), 
	!	u(x,y=0)=u(x,y=2*Ly*\pi)
	! The initial condition is u=exp(-x^2-y^2)
	!
	! AUTHORS
	!
	! B. Cloutier, B.K. Muite, P. Rigge
	! 4 June 2012
	!
	! .. Parameters ..
	!  Nx				= number of modes in x - power of 2 for FFT
	!  Ny				= number of modes in y - power of 2 for FFT
	!  Nt				= number of timesteps to take
	!  Tmax				= maximum simulation time
	!  plotgap			= number of timesteps between plots
	!  FFTW_IN_PLACE 	= value for FFTW input 
	!  FFTW_MEASURE 	= value for FFTW input
	!  FFTW_EXHAUSTIVE 	= value for FFTW input
	!  FFTW_PATIENT 	= value for FFTW input    
	!  FFTW_ESTIMATE 	= value for FFTW input
	!  FFTW_FORWARD     = value for FFTW input
	!  FFTW_BACKWARD	= value for FFTW input	
	!  pi = 3.14159265358979323846264338327950288419716939937510d0
	!  Lx				= width of box in x direction
	!  Ly				= width of box in y direction
	!  ES				= +1 for focusing and -1 for defocusing
	! .. Scalars ..
	!  i				= loop counter in x direction
	!  j				= loop counter in y direction
	!  n				= loop counter for timesteps direction	
	!  allocatestatus	= error indicator during allocation
	!  numthreads		= number of openmp threads
	!  ierr				= error return code
	!  start			= variable to record start time of program
	!  finish			= variable to record end time of program
	!  count_rate		= variable for clock count rate
	!  planfxy			= Forward fft plan 
	!  planbxy			= Backward fft plan 
	!  dt				= timestep
	! .. Arrays ..
	!  u 			= Function
	!  v 			= Fourier transform of function
	! .. Vectors ..
	!  kx				= fourier frequencies in x direction
	!  ky				= fourier frequencies in y direction
	!  x				= x locations
	!  y				= y locations
	!  time				= times at which save data
	!  name_config		= array to store filename for data to be saved    		
	!
	! REFERENCES
	!
	! ACKNOWLEDGEMENTS
	!
	! ACCURACY
	!		
	! ERROR INDICATORS AND WARNINGS
	!
	! FURTHER COMMENTS
	! Check that the initial iterate is consistent with the 
	! boundary conditions for the domain specified
	!--------------------------------------------------------------------
	! External routines required
	! 
	! External libraries required
	! FFTW3	 -- Fast Fourier Transform in the West Library
	!			(http://www.fftw.org/)
	! OpenMP library
		
	PROGRAM main
	! Declare variables
	IMPLICIT NONE					 
	INTEGER(kind=4), PARAMETER 	::  Nx=512
	INTEGER(kind=4), PARAMETER 	::  Ny=512	
	INTEGER(kind=4), PARAMETER	::  Nt=500		
	INTEGER(kind=4), PARAMETER	::  plotgap=Nt	
	REAL(kind=8), PARAMETER		::  &
	pi=3.14159265358979323846264338327950288419716939937510d0
	REAL(kind=8), PARAMETER		::  Lx=5.0d0		
	REAL(kind=8), PARAMETER		::  Ly=5.0d0		
	REAL(kind=8), PARAMETER		::  Es=1.0d0		
	REAL(kind=8)				::  dt=0.0010d0	
	COMPLEX(kind=8), DIMENSION(:), ALLOCATABLE	::  kx			
	COMPLEX(kind=8), DIMENSION(:), ALLOCATABLE	::  ky			
	REAL(kind=8),  	 DIMENSION(:), ALLOCATABLE	::  x			
	REAL(kind=8),  	 DIMENSION(:), ALLOCATABLE	::  y			
	COMPLEX(kind=8), DIMENSION(:,:), ALLOCATABLE::  u,v,temp1,temp2
	REAL(kind=8), 	 DIMENSION(:), ALLOCATABLE	::  time
	COMPLEX(kind=8)								:: InMass,FiMass,InEner,FiEner 
	REAL(kind=8)				:: scalemodes
	INTEGER(kind=4)				::  i,j,k,n,allocatestatus,ierr
	INTEGER(kind=4)			 	::  start, finish, count_rate
	INTEGER(kind=8), PARAMETER  ::  FFTW_IN_PLACE=8, FFTW_MEASURE=0,&
									FFTW_EXHAUSTIVE=8, FFTW_PATIENT=32,&
                   	 				FFTW_ESTIMATE=64                                   
	INTEGER(kind=8),PARAMETER   ::  FFTW_FORWARD=-1, FFTW_BACKWARD=1	
	INTEGER(kind=8)				::  planfxy,planbxy
   	CHARACTER*100			 	::  name_config
	
	PRINT *,'Program starting'
	PRINT *,'Grid: ',Nx,'X',Ny	
	    			   	
	ALLOCATE(kx(1:Nx),ky(1:Nx),x(1:Nx),y(1:Nx),u(1:Nx,1:Ny),&
			v(1:Nx,1:Ny),time(1:1+Nt/plotgap),&
			temp1(1:Nx,1:Ny),temp2(1:Nx,1:Ny),stat=allocatestatus)	
	IF (allocatestatus .ne. 0) stop 
	PRINT *,'allocated memory'

	! set up ffts
	CALL dfftw_plan_dft_2d_(planfxy,Nx,Ny,u,v,&
							FFTW_FORWARD,FFTW_ESTIMATE)
 	CALL dfftw_plan_dft_2d_(planbxy,Nx,Ny,v,u,&
 							FFTW_BACKWARD,FFTW_ESTIMATE)
	PRINT *,'Setup FFTs'
	scalemodes=1.0d0/REAL(Nx*Ny,kind(0d0))	
	! setup fourier frequencies
	DO i=1,1+Nx/2
		kx(i)= cmplx(0.0d0,1.0d0)*REAL(i-1,kind(0d0))/Lx  			
	END DO
	kx(1+Nx/2)=0.0d0
	DO i = 1,Nx/2 -1
		kx(i+1+Nx/2)=-kx(1-i+Nx/2)
	END DO
  	DO i=1,Nx
		x(i)=(-1.0d0+2.0d0*REAL(i-1,kind(0d0))/REAL(Nx,kind(0d0)) )*pi*Lx
	END DO
	DO j=1,1+Ny/2
		ky(j)= cmplx(0.0d0,1.0d0)*REAL(j-1,kind(0d0))/Ly  			
	END DO
	ky(1+Ny/2)=0.0d0
	DO j = 1,Ny/2 -1
		ky(j+1+Ny/2)=-ky(1-j+Ny/2)
	END DO
  	DO j=1,Ny
		y(j)=(-1.0d0+2.0d0*REAL(j-1,kind(0d0))/REAL(Ny,kind(0d0)) )*pi*Ly
	END DO
	PRINT *,'Setup grid and fourier frequencies'
	DO j=1,Ny
		DO i=1,Nx
			u(i,j)=exp(-1.0d0*(x(i)**2 +y(j)**2)) 
		END DO
	END DO
	name_config = 'uinitial.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,Ny
		DO i=1,Nx
			WRITE(11,*) abs(u(i,j))**2
		END DO
	END DO
	CLOSE(11)
	
		PRINT *,'Got initial data'
	! get initial mass
	DO j=1,Ny
		DO i=1,Nx
			temp1(i,j)=abs(u(i,j))**2
		END DO 
	END DO
	! transform initial data to Fourier space
	CALL dfftw_execute_dft_(planfxy,u,v) 
	
	! Use FFT to get initial mass
	!CALL cufftExecZ2Z(plan,temp1_d,temp2_d,CUFFT_FORWARD)
	CALL dfftw_execute_dft_(planfxy,temp1,temp2)
	InMass=temp2(1,1)
	! Get initial energy
	DO j=1,Ny
		DO i=1,Nx
			temp1(i,j)=-ES*0.25d0*abs(u(i,j))**4
		END DO 
	END DO
	! Use FFT to find mean
	!CALL cufftExecZ2Z(plan,temp1_d,temp2_d,CUFFT_FORWARD)
	CALL dfftw_execute_dft_(planfxy,temp1,temp2)
	InEner=temp2(1,1)
	PRINT*,'Initial energy',InEner
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=kx(i)*v(i,j)*scalemodes
		END DO 
	END DO
	!CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_INVERSE)
	CALL dfftw_execute_dft_(planbxy,temp2,temp1)
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=0.5d0*abs(temp1(i,j))**2
		END DO 
	END DO
	! Use FFT to find mean
	!CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_FORWARD)
	CALL dfftw_execute_dft_(planfxy,temp2,temp1)
	InEner=InEner+temp1(1,1)
	PRINT*,'Initial energy',InEner
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=ky(j)*v(i,j)*scalemodes
		END DO 
	END DO
	!CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_INVERSE)
	CALL dfftw_execute_dft_(planbxy,temp2,temp1)
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=0.5d0*abs(temp1(i,j))**2
		END DO 
	END DO
	! Use FFT to find mean
	!CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_FORWARD)
	CALL dfftw_execute_dft_(planfxy,temp2,temp1)
	InEner=InEner+temp1(1,1)
	PRINT*,'Initial energy',InEner

	CALL system_clock(start,count_rate)	

	CALL dfftw_execute_dft_(planfxy,u,v) 
	! transform initial data and do first half time step
	DO j=1,Ny
		DO i=1,Nx
			v(i,j)=exp(0.5d0*dt*(kx(i)*kx(i) + ky(j)*ky(j))&
					*cmplx(0.0d0,1.0d0))*v(i,j)
		END DO
	END DO
	PRINT *,'starting timestepping'
	time(1)=0.0d0
	DO n=1,Nt					
		CALL dfftw_execute_dft_(planbxy,v,u)
		DO j=1,Ny
			DO i=1,Nx
				v(i,j)=Es*u(i,j)*conjg(u(i,j))*scalemodes*scalemodes
			END DO
		END DO
		DO j=1,Ny
			DO i=1,Nx
				u(i,j)=exp(cmplx(0.0d0,-1.0d0)*dt*v(i,j))&
						*u(i,j)*scalemodes
			END DO
		END DO
		CALL dfftw_execute_dft_(planfxy,u,v)
		DO j=1,Ny
			DO i=1,Nx
				v(i,j)=exp(dt*(kx(i)*kx(i) + ky(j)*ky(j))&	
						*cmplx(0.0d0,1.0d0))*v(i,j)
			END DO	
		END DO
		IF (mod(n,plotgap)==0) then
			time(1+n/plotgap)=n*dt
			PRINT *,'time',n*dt
		END IF
	END DO		
		
	! transform back final data and do another half time step
	CALL dfftw_execute_dft_(planbxy,v,u)
	DO j=1,Ny
		DO i=1,Nx
			v(i,j)=Es*u(i,j)*conjg(u(i,j))*scalemodes*scalemodes
		END DO
	END DO
	DO j=1,Ny
		DO i=1,Nx
			u(i,j)=exp(cmplx(0,-1)*dt*v(i,j))*u(i,j)*scalemodes
		END DO
	END DO
	CALL dfftw_execute_dft_(planfxy,u,v)
	DO j=1,Ny
		DO i=1,Nx
			v(i,j)=exp(0.5d0*dt*(kx(i)*kx(i) + ky(j)*ky(j))&
					*cmplx(0.0d0,1.0d0))*v(i,j)*scalemodes	
		END DO	
	END DO
	CALL dfftw_execute_dft_(planbxy,v,u)
	PRINT *,'Finished time stepping'
	CALL system_clock(finish,count_rate)
	PRINT*,'Program took ',REAL(finish-start)/REAL(count_rate),&
		'for Time stepping'

	! calculate final mass
	DO j=1,Ny
		DO i=1,Nx
			temp1(i,j)=abs(u(i,j))**2
		END DO 
	END DO
	! Use FFT to get initial mass
	!CALL cufftExecZ2Z(plan,temp1_d,temp2_d,CUFFT_FORWARD)
	CALL dfftw_execute_dft_(planfxy,temp1,temp2)
	FiMass=temp2(1,1)

	PRINT*,'Initial mass',InMass
	PRINT*,'Final mass',FiMass
	PRINT*,'Final Mass/Initial Mass', &
	   ABS(REAL(FiMass,kind=8)/REAL(InMass,kind=8))

	! Get final energy
	DO j=1,Ny
		DO i=1,Nx
			temp1(i,j)=-ES*0.25d0*abs(u(i,j))**4
		END DO 
	END DO
	! Use FFT to find mean
	!CALL cufftExecZ2Z(plan,temp1_d,temp2_d,CUFFT_FORWARD)
	CALL dfftw_execute_dft_(planfxy,temp1,temp2)
	FiEner=temp2(1,1)
	PRINT*,'Final energy',FiEner
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=kx(i)*v(i,j)
		END DO 
	END DO
	!CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_INVERSE)
	CALL dfftw_execute_dft_(planbxy,temp2,temp1)
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=0.5d0*abs(temp1(i,j))**2
		END DO 
	END DO
	! Use FFT to find mean
	!CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_FORWARD)
	CALL dfftw_execute_dft_(planfxy,temp2,temp1)
	FiEner=FiEner+temp1(1,1)
	PRINT*,'Final energy',FiEner
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=ky(j)*v(i,j)
		END DO 
	END DO
	!CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_INVERSE)
	CALL dfftw_execute_dft_(planbxy,temp2,temp1)
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=0.5d0*abs(temp1(i,j))**2
		END DO 
	END DO
	! Use FFT to find mean
	!CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_FORWARD)
	CALL dfftw_execute_dft_(planfxy,temp2,temp1)
	FiEner=FiEner+temp1(1,1)

	PRINT*,'Initial energy',InEner
	PRINT*,'Final energy',FiEner
	PRINT*,'Final Energy/Initial Energy', &
	   ABS(REAL(FiEner,kind=8)/REAL(InEner,kind=8))


	name_config = 'ufinal.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,Ny
		DO i=1,Nx
			WRITE(11,*) abs(u(i,j))**2
		END DO
	END DO
	CLOSE(11)
		
	name_config = 'tdata.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,1+Nt/plotgap
		WRITE(11,*) time(j)
	END DO
	CLOSE(11)

	name_config = 'xcoord.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO i=1,Nx
		WRITE(11,*) x(i)
	END DO
	CLOSE(11)

	name_config = 'ycoord.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,Ny
		WRITE(11,*) y(j)
	END DO
	CLOSE(11)
	PRINT *,'Saved data'

	CALL dfftw_destroy_plan_(planbxy)
	CALL dfftw_destroy_plan_(planfxy)
	CALL dfftw_cleanup_()

	DEALLOCATE(u,v,temp1,temp2,time,kx,ky,x,y,stat=allocatestatus)	
	IF (allocatestatus .ne. 0) STOP 
	PRINT *,'Deallocated memory'
		
   	PRINT *,'Program execution complete'
	END PROGRAM main


==> anc/ArxivPrograms/NLS/CPUomp/Makefile <==
F90   = gfortran
FLAGS = -O3 -fopenmp 
CCFLAGS  = $(FFTW33_INCPATH) $(FFTW33_LIBPATH) -lfftw3_omp -lfftw3 

BIN =  NLS2dCPU

SOURCES = NLSsplitting.f90
all: $(BIN)

NLS2dCPU: $(SOURCES)
	$(F90) -o $(BIN) $(FLAGS) $(SOURCES) $(CCFLAGS) 

clean:
	$(RM) *.mod
	$(RM) $(BIN)


==> anc/ArxivPrograms/NLS/CPUomp/NLSsplitting.f90 <==
	!--------------------------------------------------------------------
	!
	!
	! PURPOSE
	!
	! This program solves nonlinear Schrodinger equation in 2 dimensions
	! i*u_t+Es*|u|^2u+u_{xx}+u_{yy}=0
	! using a second order time spectral splitting scheme
	!
	! The boundary conditions are u(x=0,y)=u(2*Lx*\pi,y), 
	!	u(x,y=0)=u(x,y=2*Ly*\pi)
	! The initial condition is u=exp(-x^2-y^2)
	!
	! AUTHORS
	!
	! B. Cloutier, B.K. Muite, P. Rigge
	! 4 June 2012
	!
	! .. Parameters ..
	!  Nx				= number of modes in x - power of 2 for FFT
	!  Ny				= number of modes in y - power of 2 for FFT
	!  Nt				= number of timesteps to take
	!  Tmax				= maximum simulation time
	!  plotgap			= number of timesteps between plots
	!  FFTW_IN_PLACE 	= value for FFTW input 
	!  FFTW_MEASURE 	= value for FFTW input
	!  FFTW_EXHAUSTIVE 	= value for FFTW input
	!  FFTW_PATIENT 	= value for FFTW input    
	!  FFTW_ESTIMATE 	= value for FFTW input
	!  FFTW_FORWARD     = value for FFTW input
	!  FFTW_BACKWARD	= value for FFTW input	
	!  pi = 3.14159265358979323846264338327950288419716939937510d0
	!  Lx				= width of box in x direction
	!  Ly				= width of box in y direction
	!  ES				= +1 for focusing and -1 for defocusing
	! .. Scalars ..
	!  i				= loop counter in x direction
	!  j				= loop counter in y direction
	!  n				= loop counter for timesteps direction	
	!  allocatestatus	= error indicator during allocation
	!  numthreads		= number of openmp threads
	!  ierr				= error return code
	!  start			= variable to record start time of program
	!  finish			= variable to record end time of program
	!  count_rate		= variable for clock count rate
	!  planfxy			= Forward fft plan
	!  planbxy			= Backward fft plan
	!  dt				= timestep
	! .. Arrays ..
	!  unax 			= temporary field
	!  vnax 			= temporary field
	!  potx 			= potential
	! .. Vectors ..
	!  kx				= fourier frequencies in x direction
	!  ky				= fourier frequencies in y direction
	!  x				= x locations
	!  y				= y locations
	!  time				= times at which save data
	!  name_config		= array to store filename for data to be saved    		
	!
	! REFERENCES
	!
	! ACKNOWLEDGEMENTS
	!
	! ACCURACY
	!		
	! ERROR INDICATORS AND WARNINGS
	!
	! FURTHER COMMENTS
	! Check that the initial iterate is consistent with the 
	! boundary conditions for the domain specified
	!--------------------------------------------------------------------
	! External routines required
	! 
	! External libraries required
	! FFTW3	 -- Fast Fourier Transform in the West Library
	!			(http://www.fftw.org/)
	! OpenMP library
		
	PROGRAM main
	USE omp_lib		 	   
	! Declare variables
	IMPLICIT NONE					 
	INTEGER(kind=4), PARAMETER 	::  Nx=8192
	INTEGER(kind=4), PARAMETER 	::  Ny=8192	
	INTEGER(kind=4), PARAMETER	::  Nt=20		
	INTEGER(kind=4), PARAMETER	::  plotgap=5	
	REAL(kind=8), PARAMETER		::  &
	pi=3.14159265358979323846264338327950288419716939937510d0
	REAL(kind=8), PARAMETER		::  Lx=5.0d0		
	REAL(kind=8), PARAMETER		::  Ly=5.0d0		
	REAL(kind=8), PARAMETER		::  Es=1.0d0		
	REAL(kind=8)				::  dt=0.010d0/Nt	
	COMPLEX(kind=8), DIMENSION(:), ALLOCATABLE	::  kx			
	COMPLEX(kind=8), DIMENSION(:), ALLOCATABLE	::  ky			
	REAL(kind=8),  	 DIMENSION(:), ALLOCATABLE	::  x			
	REAL(kind=8),  	 DIMENSION(:), ALLOCATABLE	::  y			
	COMPLEX(kind=8), DIMENSION(:,:), ALLOCATABLE::  unax,vnax,potx 
	REAL(kind=8), 	 DIMENSION(:), ALLOCATABLE	::  time
	REAL(kind=8)				:: scalemodes
	INTEGER(kind=4)				::  i,j,k,n,allocatestatus,ierr
	INTEGER(kind=4)			 	::  start, finish, count_rate, numthreads
	INTEGER(kind=8), PARAMETER  ::  FFTW_IN_PLACE=8, FFTW_MEASURE=0,&
									FFTW_EXHAUSTIVE=8, FFTW_PATIENT=32,&
                   	 				FFTW_ESTIMATE=64                                   
	INTEGER(kind=8),PARAMETER   ::  FFTW_FORWARD=-1, FFTW_BACKWARD=1	
	INTEGER(kind=8)				::  planfxy,planbxy
   	CHARACTER*100			 	::  name_config
	
	numthreads=omp_get_max_threads() 
	PRINT *,'Program starting'
	PRINT *,'Grid: ',Nx,'X',Ny	
	PRINT *,'There are ',numthreads,' threads.'
	    			   	
	ALLOCATE(kx(1:Nx),ky(1:Nx),x(1:Nx),y(1:Nx),unax(1:Nx,1:Ny),&
			vnax(1:Nx,1:Ny),potx(1:Nx,1:Ny),time(1:1+Nt/plotgap),&
			stat=allocatestatus)	
	IF (allocatestatus .ne. 0) stop 
	PRINT *,'allocated memory'

	! set up multithreaded ffts
	CALL dfftw_init_threads_(ierr)
	PRINT *,'Initiated threaded FFTW'
	CALL dfftw_plan_with_nthreads_(numthreads)
	PRINT *,'Inidicated number of threads to be used in planning'
	CALL dfftw_plan_dft_2d_(planfxy,Nx,Ny,unax(1:Nx,1:Ny),vnax(1:Nx,1:Ny),&
							FFTW_FORWARD,FFTW_ESTIMATE)
 	CALL dfftw_plan_dft_2d_(planbxy,Nx,Ny,vnax(1:Nx,1:Ny),unax(1:Nx,1:Ny),&
 							FFTW_BACKWARD,FFTW_ESTIMATE)
	PRINT *,'Setup FFTs'
	scalemodes=1.0d0/REAL(Nx*Ny,kind(0d0))	
	! setup fourier frequencies
	!$OMP PARALLEL PRIVATE(i,j) 
	!$OMP DO SCHEDULE(static)
	DO i=1,1+Nx/2
		kx(i)= cmplx(0.0d0,1.0d0)*REAL(i-1,kind(0d0))/Lx  			
	END DO
	!$OMP END DO
	kx(1+Nx/2)=0.0d0
	!$OMP DO SCHEDULE(static)
	DO i = 1,Nx/2 -1
		kx(i+1+Nx/2)=-kx(1-i+Nx/2)
	END DO
	!$OMP END DO
	!$OMP DO SCHEDULE(static)
  	DO i=1,Nx
		x(i)=(-1.0d0+2.0d0*REAL(i-1,kind(0d0))/REAL(Nx,kind(0d0)) )*pi*Lx
	END DO
	!$OMP END DO
	!$OMP DO SCHEDULE(static)
	DO j=1,1+Ny/2
		ky(j)= cmplx(0.0d0,1.0d0)*REAL(j-1,kind(0d0))/Ly  			
	END DO
	!$OMP END DO
	ky(1+Ny/2)=0.0d0
	!$OMP DO SCHEDULE(static)
	DO j = 1,Ny/2 -1
		ky(j+1+Ny/2)=-ky(1-j+Ny/2)
	END DO
	!$OMP END DO
	!$OMP DO SCHEDULE(static)
  	DO j=1,Ny
		y(j)=(-1.0d0+2.0d0*REAL(j-1,kind(0d0))/REAL(Ny,kind(0d0)) )*pi*Ly
	END DO
	!$OMP END DO
	PRINT *,'Setup grid and fourier frequencies'
	!$OMP DO SCHEDULE(static)
	DO j=1,Ny
		DO i=1,Nx
			unax(i,j)=exp(-1.0d0*(x(i)**2 +y(j)**2)) 
		END DO
	END DO
	!$OMP END DO
	!$OMP END PARALLEL
	name_config = 'uinitial.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,Ny
		DO i=1,Nx
			WRITE(11,*) abs(unax(i,j))**2
		END DO
	END DO
	CLOSE(11)
	CALL system_clock(start,count_rate)	

	CALL dfftw_execute_dft_(planfxy,unax(1:Nx,1:Ny),vnax(1:Nx,1:Ny)) 
	! transform initial data and do first half time step
	!$OMP PARALLEL DO PRIVATE(i,j) SCHEDULE(static)
	DO j=1,Ny
		DO i=1,Nx
			vnax(i,j)=exp(0.5d0*dt*(kx(i)*kx(i) + ky(j)*ky(j))&
					*cmplx(0.0d0,1.0d0))*vnax(i,j)
		END DO
	END DO
	!$OMP END PARALLEL DO
	PRINT *,'Got initial data, starting timestepping'
	time(1)=0.0d0
	DO n=1,Nt					
		CALL dfftw_execute_dft_(planbxy,vnax(1:Nx,1:Ny),unax(1:Nx,1:Ny))
		!$OMP PARALLEL PRIVATE(i,j) 
		!$OMP DO SCHEDULE(static)
		DO j=1,Ny
			DO i=1,Nx
				potx(i,j)=Es*unax(i,j)*conjg(unax(i,j))*scalemodes*scalemodes
			END DO
		END DO
		!$OMP END DO 
		!$OMP DO SCHEDULE(static)
		DO j=1,Ny
			DO i=1,Nx
				unax(i,j)=exp(cmplx(0.0d0,-1.0d0)*dt*potx(i,j))&
						*unax(i,j)*scalemodes
			END DO
		END DO
		!$OMP END DO
		!$OMP END PARALLEL  
		CALL dfftw_execute_dft_(planfxy,unax(1:Nx,1:Ny),vnax(1:Nx,1:Ny))
		!$OMP PARALLEL DO PRIVATE(i,j) SCHEDULE(static)
		DO j=1,Ny
			DO i=1,Nx
				vnax(i,j)=exp(dt*(kx(i)*kx(i) + ky(j)*ky(j))&	
						*cmplx(0.0d0,1.0d0))*vnax(i,j)
			END DO	
		END DO
		!$OMP END PARALLEL DO
		IF (mod(n,plotgap)==0) then
			time(1+n/plotgap)=n*dt
			PRINT *,'time',n*dt
		END IF
	END DO		
		
	! transform back final data and do another half time step
	CALL dfftw_execute_dft_(planbxy,vnax(1:Nx,1:Ny),unax(1:Nx,1:Ny))
	!$OMP PARALLEL PRIVATE(i,j) 
	!$OMP DO SCHEDULE(static)
	DO j=1,Ny
		DO i=1,Nx
			potx(i,j)=Es*unax(i,j)*conjg(unax(i,j))*scalemodes*scalemodes
		END DO
	END DO
	!$OMP END DO
	!$OMP DO SCHEDULE(static)
	DO j=1,Ny
		DO i=1,Nx
			unax(i,j)=exp(cmplx(0,-1)*dt*potx(i,j))*unax(i,j)*scalemodes
		END DO
	END DO
	!$OMP END DO
	!$OMP END PARALLEL
	CALL dfftw_execute_dft_(planfxy,unax(1:Nx,1:Ny),vnax(1:Nx,1:Ny))
	!$OMP PARALLEL DO PRIVATE(i,j) SCHEDULE(static)
	DO j=1,Ny
		DO i=1,Nx
			vnax(i,j)=exp(0.5d0*dt*(kx(i)*kx(i) + ky(j)*ky(j))&
					*cmplx(0.0d0,1.0d0))*vnax(i,j)*scalemodes	
		END DO	
	END DO
	!$OMP END PARALLEL DO
	CALL dfftw_execute_dft_(planbxy,vnax(1:Nx,1:Ny),unax(1:Nx,1:Ny))
	PRINT *,'Finished time stepping'
	CALL system_clock(finish,count_rate)
	PRINT*,'Program took ',REAL(finish-start)/REAL(count_rate),&
		'for Time stepping'

	name_config = 'ufinal.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,Ny
		DO i=1,Nx
			WRITE(11,*) abs(unax(i,j))**2
		END DO
	END DO
	CLOSE(11)
		
	name_config = 'tdata.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,1+Nt/plotgap
		WRITE(11,*) time(j)
	END DO
	CLOSE(11)

	name_config = 'xcoord.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO i=1,Nx
		WRITE(11,*) x(i)
	END DO
	CLOSE(11)

	name_config = 'ycoord.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,Ny
		WRITE(11,*) y(j)
	END DO
	CLOSE(11)
	PRINT *,'Saved data'

	CALL dfftw_destroy_plan_(planbxy)
	CALL dfftw_destroy_plan_(planfxy)
	CALL dfftw_cleanup_threads_()

	DEALLOCATE(unax,vnax,potx,time,kx,ky,x,y,stat=allocatestatus)	
	IF (allocatestatus .ne. 0) STOP 
	PRINT *,'Deallocated memory'
		
   	PRINT *,'Program execution complete'
	END PROGRAM main


==> anc/ArxivPrograms/NLS/GPUacc/cubicNLS.f90 <==
	!--------------------------------------------------------------------
	!
	!
	! PURPOSE
	!
	! This program solves nonlinear Schrodinger equation in 2 dimensions
	! i*u_t+Es*|u|^2u+u_{xx}+u_{yy}=0
	! using a second order time spectral splitting scheme
	!
	! The boundary conditions are u(x=0,y)=u(2*Lx*\pi,y), 
	!	u(x,y=0)=u(x,y=2*Ly*\pi)
	! The initial condition is u=exp(-x^2-y^2)
	!
	! AUTHORS
	!
	! B. Cloutier, B.K. Muite, P. Rigge
	! 4 June 2012
	!
	! .. Parameters ..
	!  Nx				= number of modes in x - power of 2 for FFT
	!  Ny				= number of modes in y - power of 2 for FFT
	!  Nt				= number of timesteps to take
	!  Tmax				= maximum simulation time
	!  plotgap			= number of timesteps between plots
	!  FFTW_IN_PLACE 	= value for FFTW input 
	!  FFTW_MEASURE 	= value for FFTW input
	!  FFTW_EXHAUSTIVE 	= value for FFTW input
	!  FFTW_PATIENT 	= value for FFTW input    
	!  FFTW_ESTIMATE 	= value for FFTW input
	!  FFTW_FORWARD     = value for FFTW input
	!  FFTW_BACKWARD	= value for FFTW input	
	!  pi = 3.14159265358979323846264338327950288419716939937510d0
	!  Lx				= width of box in x direction
	!  Ly				= width of box in y direction
	!  ES				= +1 for focusing and -1 for defocusing
	! .. Scalars ..
	!  i				= loop counter in x direction
	!  j				= loop counter in y direction
	!  n				= loop counter for timesteps direction	
	!  allocatestatus	= error indicator during allocation
	!  numthreads		= number of openmp threads
	!  ierr				= error return code
	!  start			= variable to record start time of program
	!  finish			= variable to record end time of program
	!  count_rate		= variable for clock count rate
	!  planfxy			= Forward 2d fft plan 
	!  planbxy			= Backward 2d fft plan
	!  dt				= timestep
	!  InMass			= initial mass
	!  FiMass			= final mass
	!  InEner			= initial energy
	!  FiEner			= final energy
	! .. Arrays ..
	!  u				= approximate solution
	!  v				= Fourier transform of approximate solution
	!  temp1 			= temporary field
	!  temp2 			= temporary field
	! .. Vectors ..
	!  kx				= fourier frequencies in x direction
	!  ky				= fourier frequencies in y direction
	!  x				= x locations
	!  y				= y locations
	!  time				= times at which save data
	!  name_config		= array to store filename for data to be saved    		
	!
	! REFERENCES
	!
	! This program is based on example code to demonstrate usage of Fortran and 
	! CUDA FFT routines taken from 
	! http://cudamusing.blogspot.com/2010/05/CALLing-cufft-from-cuda-fortran.html
	! 
	! and
	!
	! http://cudamusing.blogspot.com/search?q=cublas
	!
	! ACKNOWLEDGEMENTS
	!
	! ACCURACY
	!		
	! ERROR INDICATORS AND WARNINGS
	!
	! FURTHER COMMENTS
	! Check that the initial iterate is consistent with the 
	! boundary conditions for the domain specified
	!--------------------------------------------------------------------
	! External routines required
	! precision
	! cufft
	!
	! External libraries required
	! CuFFT	 -- Cuda FFT Library
	! OpenACC
	
	!
	! Define the INTERFACE to the NVIDIA CUFFT routines
	!

	module precision
	! Precision control

	integer, parameter, public :: Single = kind(0.0) ! Single precision
	integer, parameter, public :: Double = kind(0.0d0) ! Double precision

	integer, parameter, public :: fp_kind = Double
	!integer, parameter, public :: fp_kind = Single

	end module precision

	module cufft

	integer, public :: CUFFT_FORWARD = -1
	integer, public :: CUFFT_INVERSE = 1
	integer, public :: CUFFT_R2C = Z'2a' ! Real to Complex (interleaved)
	integer, public :: CUFFT_C2R = Z'2c' ! Complex (interleaved) to Real
	integer, public :: CUFFT_C2C = Z'29' ! Complex to Complex, interleaved
	integer, public :: CUFFT_D2Z = Z'6a' ! Double to Double-Complex
	integer, public :: CUFFT_Z2D = Z'6c' ! Double-Complex to Double
	integer, public :: CUFFT_Z2Z = Z'69' ! Double-Complex to Double-Complex

	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!
	! cufftPlan2d(cufftHandle *plan, int nx,int ny, cufftType type)
	!
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

	interface cufftPlan2d
	subroutine cufftPlan2d(plan, nx, ny, type) bind(C,name='cufftPlan2d')
	use iso_c_binding
	integer(c_int):: plan
	integer(c_int),value:: nx, ny, type
	end subroutine cufftPlan2d
	end interface cufftPlan2d

	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!
	! cufftDestroy(cufftHandle plan)
	!
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

	interface cufftDestroy
	subroutine cufftDestroy(plan) bind(C,name='cufftDestroy')
	use iso_c_binding
	integer(c_int),value:: plan
	end subroutine cufftDestroy
	end interface cufftDestroy

	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!
	! cufftExecZ2Z(cufftHandle plan,
	! cufftDoubleComplex *idata,
	! cufftDoubleComplex *odata,
	! int direction;
	!
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	interface cufftExecZ2Z
	subroutine cufftExecZ2Z(plan, idata, odata, direction) &
	& bind(C,name='cufftExecZ2Z')
	use iso_c_binding
	use precision
	integer(c_int),value:: direction
	integer(c_int),value:: plan
	complex(fp_kind),device,dimension(1:nx,1:ny):: idata,odata
	end subroutine cufftExecZ2Z
	end interface cufftExecZ2Z	
	end module cufft
		
	PROGRAM main
	USE precision
	USE cufft	
	USE openacc

	! Declare variables
	IMPLICIT NONE					 
	INTEGER(kind=4), PARAMETER 	::  Nx=128
	INTEGER(kind=4), PARAMETER 	::  Ny=128	
	INTEGER(kind=4), PARAMETER	::  Nt=20		
	INTEGER(kind=4), PARAMETER	::  plotgap=20	
	REAL(fp_kind), PARAMETER		::  &
	pi=3.14159265358979323846264338327950288419716939937510d0
	REAL(fp_kind), PARAMETER		::  Lx=5.0d0		
	REAL(fp_kind), PARAMETER		::  Ly=5.0d0		
	REAL(fp_kind), PARAMETER		::  Es=1.0d0		
	REAL(fp_kind)					::  dt=0.10d0**5
	REAL(fp_kind)					:: scalemodes
	COMPLEX(fp_kind)				:: InMass,FiMass,InEner,FiEner 		
	COMPLEX(fp_kind), DIMENSION(:), ALLOCATABLE		::  kx			
	COMPLEX(fp_kind), DIMENSION(:), ALLOCATABLE		::  ky			
	REAL(fp_kind),  	 DIMENSION(:), ALLOCATABLE	::  x			
	REAL(fp_kind),  	 DIMENSION(:), ALLOCATABLE	::  y			
	COMPLEX(fp_kind), DIMENSION(:,:), ALLOCATABLE	::  u,v,temp1,temp2 
	REAL(fp_kind), 	 DIMENSION(:), ALLOCATABLE		::  time
	INTEGER(kind=4)				::  i,j,k,n,allocatestatus,ierr, vecsize,gangsize
	REAL(fp_kind)			 	::  start_time,stop_time
	INTEGER(kind=4)				::  plan
   	CHARACTER*100			 	::  name_config
	
	vecsize=32
	gangsize=16
	PRINT *,'Program starting'
	PRINT *,'Grid: ',Nx,'X',Ny	
	    			   	
	ALLOCATE(kx(1:Nx),ky(1:Nx),x(1:Nx),y(1:Nx),u(1:Nx,1:Ny),&
			v(1:Nx,1:Ny),temp1(1:Nx,1:Ny),temp2(1:Nx,1:Ny),&
			time(1:1+Nt/plotgap),stat=allocatestatus)	
	IF (allocatestatus .ne. 0) stop 
	PRINT *,'allocated memory'

	!$acc data copy(InMass,FiMass,InEner,FiEner,kx,ky,x,y,u,v,temp1,temp2,time)
	
	! set up ffts
	CALL cufftPlan2D(plan,nx,ny,CUFFT_Z2Z)
	PRINT *,'Setup FFTs'
		
	! setup fourier frequencies
	!$acc kernels loop	
	DO i=1,1+Nx/2
		kx(i)= cmplx(0.0d0,1.0d0)*REAL(i-1,kind(0d0))/Lx  			
	END DO
	!$acc end kernels
	kx(1+Nx/2)=0.0d0
	!$acc kernels loop	
	DO i = 1,Nx/2 -1
		kx(i+1+Nx/2)=-kx(1-i+Nx/2)
	END DO
	!$acc end kernels
	!$acc kernels loop	
  	DO i=1,Nx
		x(i)=(-1.0d0+2.0d0*REAL(i-1,kind(0d0))/REAL(Nx,kind(0d0)) )*pi*Lx
	END DO
	!$acc end kernels
	!$acc kernels loop	
	DO j=1,1+Ny/2
		ky(j)= cmplx(0.0d0,1.0d0)*REAL(j-1,kind(0d0))/Ly  			
	END DO
	!$acc end kernels
	ky(1+Ny/2)=0.0d0
	!$acc kernels loop	
	DO j = 1,Ny/2 -1
		ky(j+1+Ny/2)=-ky(1-j+Ny/2)
	END DO
	!$acc end kernels
	!$acc kernels loop	
  	DO j=1,Ny
		y(j)=(-1.0d0+2.0d0*REAL(j-1,kind(0d0))/REAL(Ny,kind(0d0)) )*pi*Ly
	END DO
	!$acc end kernels
	scalemodes=1.0d0/REAL(Nx*Ny,kind(0d0))
	PRINT *,'Setup grid and fourier frequencies'
	!$acc kernels loop	
	DO j=1,Ny
		DO i=1,Nx
			u(i,j)=exp(-1.0d0*(x(i)**2 +y(j)**2)) 
		END DO
	END DO
	!$acc end kernels
	! transform initial data 
	CALL cufftExecZ2Z(plan,u,v,CUFFT_FORWARD)

	PRINT *,'Got initial data'
	! get initial mass
	!$acc kernels loop	
	DO j=1,Ny
		DO i=1,Nx
			temp1(i,j)=abs(u(i,j))**2
		END DO 
	END DO
	!$acc end kernels
	! Use FFT to get initial mass
	CALL cufftExecZ2Z(plan,temp1,temp2,CUFFT_FORWARD)
	!$acc end data
	InMass=temp2(1,1)
	! Get initial energy
	!$acc data copy(InMass,FiMass,InEner,FiEner,kx,ky,x,y,u,v,temp1,temp2,time)
	!$acc kernels loop	
	DO j=1,Ny
		DO i=1,Nx
			temp1(i,j)=-ES*0.25d0*abs(u(i,j))**4
		END DO 
	END DO
	!$acc end kernels
	! Use FFT to find mean
	CALL cufftExecZ2Z(plan,temp1,temp2,CUFFT_FORWARD)
	!$acc end data
	InEner=temp2(1,1)
	!$acc data copy(InMass,FiMass,InEner,FiEner,kx,ky,x,y,u,v,temp1,temp2,time)
	!$acc kernels loop	
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=kx(i)*v(i,j)*scalemodes
		END DO 
	END DO
	!$acc end kernels
	CALL cufftExecZ2Z(plan,temp2,temp1,CUFFT_INVERSE)
	!$acc kernels loop	
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=0.5d0*abs(temp1(i,j))**2
		END DO 
	END DO
	!$acc end kernels
	! Use FFT to find mean
	CALL cufftExecZ2Z(plan,temp2,temp1,CUFFT_FORWARD)
	!$acc end data
	InEner=InEner+temp1(1,1)
	!$acc data copy(InMass,FiMass,InEner,FiEner,kx,ky,x,y,u,v,temp1,temp2,time)
	!$acc kernels loop	
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=ky(j)*v(i,j)*scalemodes
		END DO 
	END DO
	!$acc end kernels
	CALL cufftExecZ2Z(plan,temp2,temp1,CUFFT_INVERSE)
	!$acc kernels loop	
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=0.5d0*abs(temp1(i,j))**2
		END DO 
	END DO
	!$acc end kernels
	! Use FFT to find mean
	CALL cufftExecZ2Z(plan,temp2,temp1,CUFFT_FORWARD)
	!$acc end data
	InEner=InEner+temp1(1,1)
	!$acc data copy(InMass,FiMass,InEner,FiEner,kx,ky,x,y,u,v,temp1,temp2,time)
	CALL cpu_time(start_time)


	! transform initial data and do first half time step
	!$acc kernels loop gang(gangsize), vector(vecsize)	
	DO j=1,Ny
		DO i=1,Nx
			v(i,j)=exp(0.5d0*dt*(kx(i)*kx(i) + ky(j)*ky(j))&
					*cmplx(0.0d0,1.0d0))*v(i,j)
		END DO
	END DO
	!$acc end kernels
	PRINT *,'Got initial data, starting timestepping'
	time(1)=0.0d0
	DO n=1,Nt					
		CALL cufftExecZ2Z(plan,v,u,CUFFT_INVERSE)
	    !$acc kernels loop gang(gangsize), vector(vecsize)		
		DO j=1,Ny
			DO i=1,Nx
				v(i,j)=Es*u(i,j)*conjg(u(i,j))*scalemodes**2
			END DO
		END DO
	    !$acc end kernels
	    !$acc kernels loop gang(gangsize), vector(vecsize)	
		DO j=1,Ny
			DO i=1,Nx
				u(i,j)=exp(cmplx(0.0d0,-1.0d0)*dt*v(i,j))&
						*u(i,j)*scalemodes
			END DO
		END DO
	    !$acc end kernels
		CALL cufftExecZ2Z(plan,u,v,CUFFT_FORWARD)
	    !$acc kernels loop gang(gangsize), vector(vecsize)		
		DO j=1,Ny
			DO i=1,Nx
				v(i,j)=exp(dt*(kx(i)*kx(i) + ky(j)*ky(j))&	
						*cmplx(0.0d0,1.0d0))*v(i,j)	
			END DO
		END DO
	    !$acc end kernels
		IF (mod(n,plotgap)==0) then
			time(1+n/plotgap)=n*dt
			PRINT *,'time',n*dt
		END IF
	END DO				
	! transform back final data and do another half time step
	CALL cufftExecZ2Z(plan,v,u,CUFFT_INVERSE)
	!$acc kernels loop gang(gangsize), vector(vecsize)		
	DO j=1,Ny
		DO i=1,Nx
			v(i,j)=Es*u(i,j)*conjg(u(i,j))*scalemodes**2
		END DO
	END DO
	!$acc end kernels
	!$acc kernels loop gang(gangsize), vector(vecsize)	
	DO j=1,Ny
		DO i=1,Nx
			u(i,j)=exp(cmplx(0,-1)*dt*v(i,j))*u(i,j)*scalemodes
		END DO
	END DO
	!$acc end kernels
	CALL cufftExecZ2Z(plan,u,v,CUFFT_FORWARD)
	!$acc kernels loop gang(gangsize), vector(vecsize)	
	DO j=1,Ny
		DO i=1,Nx
			v(i,j)=exp(0.5d0*dt*(kx(i)*kx(i) + ky(j)*ky(j))&
					*cmplx(0.0d0,1.0d0))*v(i,j)
		END DO		
	END DO
	!$acc end kernels
	CALL cufftExecZ2Z(plan,v,u,CUFFT_INVERSE)
	!$acc kernels loop gang(gangsize), vector(vecsize)		
	DO j=1,Ny
		DO i=1,Nx
			u(i,j)=u(i,j)*scalemodes
		END DO
	END DO	
	!$acc end kernels
	PRINT *,'Finished time stepping'
	CALL cpu_time(stop_time)
	!$acc end data
	PRINT*,'Program took ',stop_time-start_time,&
		'for Time stepping'
	!$acc data copy(InMass,FiMass,InEner,FiEner,kx,ky,x,y,u,v,temp1,temp2,time)

	! calculate final mass
	!$acc kernels loop	
	DO j=1,Ny
		DO i=1,Nx
			temp1(i,j)=abs(u(i,j))**2
		END DO 
	END DO
	!$acc end kernels
	! Use FFT to get initial mass
	CALL cufftExecZ2Z(plan,temp1,temp2,CUFFT_FORWARD)
	!$acc end data
	FiMass=temp2(1,1)


	! Get final energy
	!$acc data copy(InMass,FiMass,InEner,FiEner,kx,ky,x,y,u,v,temp1,temp2,time)
	!$acc kernels loop	
	DO j=1,Ny
		DO i=1,Nx
			temp1(i,j)=-ES*0.25d0*abs(u(i,j))**4
		END DO 
	END DO
	!$acc end kernels
	! Use FFT to find mean
	CALL cufftExecZ2Z(plan,temp1,temp2,CUFFT_FORWARD)
	!$acc end data
	FiEner=temp2(1,1)
	!$acc data copy(InMass,FiMass,InEner,FiEner,kx,ky,x,y,u,v,temp1,temp2,time)
	!$acc kernels loop	
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=kx(i)*v(i,j)*scalemodes
		END DO 
	END DO
	!$acc end kernels
	CALL cufftExecZ2Z(plan,temp2,temp1,CUFFT_INVERSE)
	!$acc kernels loop	
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=0.5d0*abs(temp1(i,j))**2
		END DO 
	END DO
	!$acc end kernels
	! Use FFT to find mean
	CALL cufftExecZ2Z(plan,temp2,temp1,CUFFT_FORWARD)
	!$acc end data
	FiEner=FiEner+temp1(1,1)
	!$acc data copy(InMass,FiMass,InEner,FiEner,kx,ky,x,y,u,v,temp1,temp2,time)
	!$acc kernels loop	
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=ky(j)*v(i,j)*scalemodes
		END DO 
	END DO
	!$acc end kernels
	CALL cufftExecZ2Z(plan,temp2,temp1,CUFFT_INVERSE)
	!$acc kernels loop	
	DO j=1,Ny
		DO i=1,Nx
			temp2(i,j)=0.5d0*abs(temp1(i,j))**2
		END DO 
	END DO
	!$acc end kernels
	! Use FFT to find mean
	CALL cufftExecZ2Z(plan,temp2,temp1,CUFFT_FORWARD)
	!$acc end data
	FiEner=FiEner+temp1(1,1)
	
 	PRINT *,'Results copied back to host'
	PRINT*,'Initial mass',InMass
	PRINT*,'Final mass',FiMass
	PRINT*,'Final Mass/Initial Mass', &
	   ABS(REAL(FiMass,kind(0d0))/REAL(InMass,kind(0d0)))
	PRINT*,'Initial energy',InEner
	PRINT*,'Final energy',FiEner
	PRINT*,'Final Energy/Initial Energy', &
	   ABS(REAL(FiEner,kind(0d0))/REAL(InEner,kind(0d0)))

	name_config = 'ufinal.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,Ny
		DO i=1,Nx
			WRITE(11,*) abs(u(i,j))**2
		END DO
	END DO
	CLOSE(11)
		
	name_config = 'tdata.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,1+Nt/plotgap
		WRITE(11,*) time(j)
	END DO
	CLOSE(11)

	name_config = 'xcoord.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO i=1,Nx
		WRITE(11,*) x(i)
	END DO
	CLOSE(11)

	name_config = 'ycoord.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,Ny
		WRITE(11,*) y(j)
	END DO
	CLOSE(11)
	PRINT *,'Saved data'

	CALL cufftDestroy(plan)

	DEALLOCATE(u,v,temp1,temp2,time,kx,ky,x,y,stat=allocatestatus)	
	IF (allocatestatus .ne. 0) STOP 
	PRINT *,'Deallocated memory'
		
   	PRINT *,'Program execution complete'
	END PROGRAM main


==> anc/ArxivPrograms/NLS/GPUacc/makefile <==
F90   = pgf90
FLAGS = -O3 -acc -Mcuda -ta=nvidia -Minfo=accel
CUDA_PATH = /usr/local/pgi/linux86-64/2012/cuda/4.1
LIBS = -I$(CUDA_PATH)/include -L$(CUDA_PATH)/lib64 -lcudart -lcufft

BIN =  cubicNLS_acc

all: $(BIN)

cubicNLS_acc: cubicNLS.f90 
	$(F90) $(FLAGS) -o $@ $^ $(LIBS)

clean:
	$(RM) $(BIN) *.o *.mod
     


==> anc/ArxivPrograms/NLS/GPUcuda/Makefile <==
CC       = nvcc
CUDA_PATH = /usr/local/cuda/
CUDA_SDK_PATH = /usr/local/NVIDIA_GPU_Computing_SDK/CUDALibraries
CCFLAGS  = -O3 -arch=sm_20 -I$(CUDA_SDK_PATH)/common/inc \
	-I$(CUDA_PATH)/include -L$(CUDA_PATH)/lib64 -lcudart -lcufft

BIN = nls2d 

all: $(BIN)

nls2d: NLSsplitting.cu
	$(CC) $(CCFLAGS) -o $@ $<
	
clean:
	$(RM) $(BIN)


==> anc/ArxivPrograms/NLS/GPUcuda/NLSsplitting.cu <==
/*--------------------------------------------------------------------------
*
*
* PURPOSE
*
* A CUDA program to solve the nonlinear Schrodinger equation in 2 dimensions
* i*u_t+Es*|u|^2u+u_{xx}+u_{yy}=0
* using a second order time spectral splitting scheme. The program is based
* on a similar program to solve the Sine Gordon equation by P. Rigge
*
* The boundary conditions are u(x=0,y)=u(x=2*L*\pi,y) 
* and u(x,y=0)=u(x,y=2*L*\pi)
* The initial condition is u=exp(-x^2-y^2)
*
* AUTHORS
*
* B. Cloutier, B.K. Muite, P. Rigge
* 4 June 2012
*
* .. Scalars ..
*
*  Nx				= number of modes in x - power of 2 for FFT
*  Ny				= number of modes in y - power of 2 for FFT
*  dt				= timestep
*  Nt				= number of timesteps to take
*  plotgap			= number of timesteps between plots
*  Lx				= width of box in x direction
*  Ly				= width of box in y direction
*  ES				= +1 for focusing and -1 for defocusing
*  i				= loop counter in x direction
*  j				= loop counter in y direction
*  n				= loop counter for timesteps direction	
*  nThreads			= Number of threads for GPU to use
*  nBlocks			= number of blocks for GPU to use
*  plan				= fft plan
*  dt				= timestep
*  InMass			= initial mass
*  FiMass			= final mass
*  InEner			= initial energy
*  FiEner			= final energy
*  scalemodes		= scaled an array after performing inverse FFT
*  plan				= plan for fft
*  xsize    		= size of real arrays in x direction
*  ysize    		= size of real arrays in y direction
*  gridsize 		= size of array for complex data
*  complxsize 		= size of a complex data point 
*  start_time		= start time of computation
*  end_time			= end time of evaluation
*
* .. Arrays on CPU ..
*
*  u				= approximate solution
*  kx				= wave numbers in x direction
*  ky				= wave numbers in y direction
*
* .. Arrays on GPU ..
*
*  u_d				= approximate solution on device
*  v_d				= Fourier transform of approximate solution on device
*  temp1_d			= temporary array used to find mass and energy
*  temp2_d			= temporary array used to find mass and energy
*
* REFERENCES
*
* ACKNOWLEDGEMENTS
*
* ACCURACY
*		
* ERROR INDICATORS AND WARNINGS
*
* FURTHER COMMENTS
*
* Check that the initial condition is consistent with the 
* boundary conditions for the domain specified
*
* For consistency with Fortran programs, real is the same as double
* and complx is double2. The relevant complex arithmetic operations
* have been defined appropriately.
*
*--------------------------------------------------------------------
*
* External routines required
* 
* External libraries required
* cufft	 -- Cuda FFT library
*
*/

#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <math.h>
#include <sys/time.h>

#include <cufft.h>
#include <cutil_inline.h>

typedef double2 cmplx;
typedef double real;


static __device__ __host__ inline cmplx cmul (cmplx a, cmplx b) {
  cmplx c;
  c.x = a.x * b.x - a.y * b.y;
  c.y = a.x * b.y + a.y * b.x;
  return c;
}

static __device__ inline cmplx cscale (cmplx a, real b) {
  cmplx c;
  c.x = a.x * b;
  c.y = a.y * b;
  return c;
}

static __device__ inline cmplx cexp (cmplx a) {
  cmplx c;
  c.x = exp(a.x) * cos(a.y);
  c.y = exp(a.x) * sin(a.y);
  return c;
}

static __device__ inline real abssq (cmplx a) {
  real c;
  c = (a.x)*(a.x)+(a.y)*(a.y);
  return c;
}

static __global__ void potentialcal(cmplx *v_d, cmplx *u_d, real scalemodes, real Es) 
{
  int idx = blockIdx.x * blockDim.x + threadIdx.x;
  real temp;
  temp = abssq(u_d[idx]);
  v_d[idx].x = Es*temp*scalemodes*scalemodes;
  v_d[idx].y = 0;
}

static __global__ void uxencalc(cmplx *v_d, real *kx_d, cmplx *temp1_d,
                                real scalemodes, int Ny) 
{
  int idx = blockIdx.x * blockDim.x + threadIdx.x;
  int i;
  i = idx / Ny;
  cmplx wavenum;
  wavenum.x = 0;
  wavenum.y = kx_d[i];
  cmplx temp;
  temp = cmul(wavenum,v_d[idx]);
  temp1_d[idx]=cscale(temp,scalemodes);
}

static __global__ void uyencalc(cmplx *v_d, real *ky_d, cmplx *temp1_d,
                                real scalemodes, int Ny) 
{
  int idx = blockIdx.x * blockDim.x + threadIdx.x;
  int j;
  j = idx % Ny; 
  cmplx wavenum;
  wavenum.x = 0;
  wavenum.y = ky_d[j];
  cmplx temp;
  temp = cmul(wavenum,v_d[idx]);
  temp1_d[idx]=cscale(temp,scalemodes);
}

static __global__ void potencalc(cmplx *u_d, cmplx *temp1_d, real Es ) 
{
  int idx = blockIdx.x * blockDim.x + threadIdx.x;
  real temp;
  temp = -Es*(real)0.25*abssq(u_d[idx])*abssq(u_d[idx]);
  temp1_d[idx].x = temp;
  temp1_d[idx].y = 0;
}

static __global__ void abscalc(cmplx *u_d, cmplx *temp1_d ) 
{
  int idx = blockIdx.x * blockDim.x + threadIdx.x;
  real temp;
  temp = abssq(u_d[idx]);
  temp1_d[idx].x = temp;
  temp1_d[idx].y = 0;
}
  
static __global__ void realstep(cmplx *v_d, cmplx *u_d, real scalemodes, real dt) 
{
  int idx = blockIdx.x * blockDim.x + threadIdx.x;
  cmplx imag;
  imag.x = 0;
  imag.y = 1;
  cmplx temp1;
  temp1 = cscale(v_d[idx],dt);
  cmplx temp2;
  temp2 = cmul(imag, temp1);
  cmplx temp3;
  temp3 = cexp(temp2);
  cmplx temp4;
  temp4 = cmul(temp3,u_d[idx]);
  u_d[idx] = cscale(temp4,scalemodes);
}

static __global__ void fourierstep(real *kx_d, real *ky_d,
                   cmplx *v_d, int Nx, int Ny, real dt) 
{
  int idx = blockIdx.x * blockDim.x + threadIdx.x;
  cmplx imag;
  imag.x = 0;
  imag.y = 1;
  int i, j;
  i = idx / Ny;
  j = idx % Ny; 
  real wavenum;
  wavenum =  dt*(-kx_d[i]*kx_d[i] + -ky_d[j]*ky_d[j]);
  cmplx intfactor;
  intfactor = cexp(cscale(imag,wavenum));
  v_d[j*Nx+i]=cmul(intfactor,v_d[j*Nx+i]);
 }

static __global__ void fourierstephalf(real *kx_d, real *ky_d,
                   			cmplx *v_d, int Nx, int Ny, real dt) 
{
  int idx = blockIdx.x * blockDim.x + threadIdx.x;
  cmplx imag;
  imag.x = 0;
  imag.y = 1;
  int i, j;
  i = idx / Ny;
  j = idx % Ny; 
  real wavenum;
  wavenum =  (real)0.5*dt*(-kx_d[i]*kx_d[i] + -ky_d[j]*ky_d[j]);
  cmplx intfactor;
  intfactor = cexp(cscale(imag,wavenum));
  v_d[j*Nx+i]=cmul(intfactor,v_d[j*Nx+i]);
 }

static __global__ void scalefinal(cmplx *u_d, real scalemodes) 
{
  int idx = blockIdx.x * blockDim.x + threadIdx.x;
  u_d[idx] = cscale(u_d[idx],scalemodes);
}

void initialdata (int Nx, int Ny, real *x, real *y, cmplx *u) {
  int i, j;
  for (j=0; j<Ny; j++) {
    for (i=0; i<Nx; i++) {
      u[j*Nx+i].x = 0.5*exp(-1.0*(x[i]*x[i] + y[j]*y[j]));
    }
  }
}

void savedata (int Nx, int Ny, int nplot, cmplx *u) {
  FILE *f = NULL;
  char nameconfig1[128];
  nameconfig1[0]='\0';
  sprintf (nameconfig1, "data/u%.10d.datbin", nplot);
  f = fopen (nameconfig1, "wb");
  real *ureal;
  ureal = (real*)malloc (Nx * Ny * sizeof(real));
  int i;
  for (i=0; i<Nx*Ny; i++) {
    ureal[i] = u[i].x;
  }
  fwrite (ureal, sizeof(real), Nx*Ny, f);
  fclose (f);
}

int main (int argc, char** argv) {
  cufftHandle plan;
  int Nx=128;
  int Ny=128;
  int Nt=20;
  int plotgap=1;
  int Lx=5.0;
  int Ly=5.0;
  real Es=1.0;
  real dt=1.e-5;
  real *kx, *ky, *kx_d, *ky_d, *x, *y;
  cmplx *u, *u_d, *v_d, *temp1_d, *temp2_d;
  size_t xsize    = Nx * sizeof(real);
  size_t ysize    = Ny * sizeof(real);
  size_t gridsize = Nx * Ny * sizeof(cmplx);
  size_t complxsize = sizeof(cmplx);
  struct timeval start_time, end_time;
  int nThreads, nBlocks;
  int i, j, n;
  real scalemodes;
  cmplx InMass, FiMass, InEner, FiEner;

  printf("Program starting\n");
  printf("Grid: %d X %d\n",Nx,Ny);
  printf("dt: %lf\n",dt);
  
  scalemodes=(real)1.0 / ( ( (real)Nx) * ( (real)Ny) );
  nThreads = 256;
  nBlocks  = Nx * Ny / nThreads;

  /* Allocate */
  kx = (real*) malloc (xsize);
  ky = (real*) malloc (ysize);
  x  = (real*) malloc (xsize);
  y  = (real*) malloc (ysize);
  u   = (cmplx*) malloc (gridsize);

  /* Plan FFTs */
  cufftSafeCall (
      cufftPlan2d (&plan, Nx, Ny, CUFFT_Z2Z));
  printf ("Set up FFTs...\n");

  cutilSafeCall (
      cudaMalloc ((void**)&kx_d, xsize));
  cutilSafeCall (
      cudaMalloc ((void**)&ky_d, ysize));
  cutilSafeCall (
      cudaMalloc ((void**)&u_d,  gridsize));
  cutilSafeCall (
      cudaMalloc ((void**)&v_d,  gridsize));
  cutilSafeCall (
      cudaMalloc ((void**)&temp1_d,  gridsize));
  cutilSafeCall (
      cudaMalloc ((void**)&temp2_d,  gridsize));
  printf ("Allocated GPU arrays...\n");

  /* Initialize arrays */
  for (i=0; i<Nx/2; i++) {
    kx[i] = i/(real)Lx;
  }
  kx[Nx/2]=0.;
  for (i=0; i<Nx/2-1; i++) {
    kx[Nx/2+1+i] = -kx[Nx/2-i-1];
  }
  for (i=0; i<Ny/2; i++) {
    ky[i] = i/(real)Ly;
  }
  ky[Ny/2]=0.;
  for (i=0; i<Ny/2-1; i++) {
    ky[Ny/2+1+i] = -ky[Ny/2-i-1];
  }
  for (i=0; i<Nx; i++) {
    x[i] = (-1. + (2. * i)/(real)Nx) * M_PI * Lx;
  }
  for (j=0; j<Ny; j++) {
    y[j] = (-1. + (2. * j)/(real)Ny) * M_PI * Ly;
  }
  printf ("Initialized arrays...\n");

  /* Initial data */
  initialdata (Nx, Ny, x, y, u);
  printf ("Got initial data...\n");
  
  savedata(Nx, Ny, 0, u);
  printf ("Saved initial data...\n");

  cutilSafeCall (
      cudaMemcpy (kx_d, kx, xsize, cudaMemcpyHostToDevice));
  cutilSafeCall (
      cudaMemcpy (ky_d, ky, ysize, cudaMemcpyHostToDevice));
  cutilSafeCall (
    cudaMemcpy (u_d,  u, gridsize, cudaMemcpyHostToDevice));
  printf ("Copied initial data to device...\n");
  cufftSafeCall (
      cufftExecZ2Z (plan,
                    (cufftDoubleComplex *)u_d,
                    (cufftDoubleComplex *)v_d,
                    CUFFT_FORWARD));

  printf ("Arrays initialized...\n");
  /* Calculate initial mass */
  abscalc <<< nBlocks, nThreads >>> (u_d, temp1_d);
  cutilCheckMsg("Kernel execution failed: [ abscalc ]");
    cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)temp1_d,
                      (cufftDoubleComplex *)temp2_d,
                      CUFFT_FORWARD));
  cutilSafeCall (
      cudaMemcpy (u, temp2_d, complxsize, cudaMemcpyDeviceToHost));
   InMass=u[0];
  /* Calculate initial energy */
  potencalc <<< nBlocks, nThreads >>> (u_d, temp1_d, Es);    
  cutilCheckMsg("Kernel execution failed: [ potencalc ]");
    cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)temp1_d,
                      (cufftDoubleComplex *)temp2_d,
                      CUFFT_FORWARD));
  cutilSafeCall (
      cudaMemcpy (u, temp2_d, complxsize, cudaMemcpyDeviceToHost));
  InEner=u[0];
  uxencalc <<< nBlocks, nThreads >>> (v_d, kx_d, temp1_d, scalemodes, Ny);    
  cutilCheckMsg("Kernel execution failed: [ uxencalc ]");
    cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)temp1_d,
                      (cufftDoubleComplex *)temp2_d,
                      CUFFT_INVERSE));
  abscalc <<< nBlocks, nThreads >>> (temp2_d, temp1_d);
  cutilCheckMsg("Kernel execution failed: [ abscalc ]");
    cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)temp2_d,
                      (cufftDoubleComplex *)temp1_d,
                      CUFFT_FORWARD));
  cutilSafeCall (
      cudaMemcpy (u, temp1_d, complxsize, cudaMemcpyDeviceToHost));
   InEner.x=InEner.x+(real)0.5*u[0].x;
   InEner.y=InEner.y+(real)0.5*u[0].y;
  uyencalc <<< nBlocks, nThreads >>> (v_d, ky_d, temp1_d, scalemodes, Ny);    
  cutilCheckMsg("Kernel execution failed: [ uyencalc ]");
    cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)temp1_d,
                      (cufftDoubleComplex *)temp2_d,
                      CUFFT_INVERSE));
  abscalc <<< nBlocks, nThreads >>> (temp2_d, temp1_d);
  cutilCheckMsg("Kernel execution failed: [ abscalc ]");
  cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)temp2_d,
                      (cufftDoubleComplex *)temp1_d,
                      CUFFT_FORWARD));
  cutilSafeCall (
      cudaMemcpy (u, temp1_d, complxsize, cudaMemcpyDeviceToHost));
   InEner.x=InEner.x+(real)0.5*u[0].x;
   InEner.y=InEner.y+(real)0.5*u[0].y;
  
                
  gettimeofday(&start_time, NULL);
  /* Do first half time step */	
  fourierstephalf <<< nBlocks, nThreads >>> (kx_d, ky_d, v_d, Nx, Ny, dt);
  cutilCheckMsg("Kernel execution failed: [ fourierstephalf ]");
   

  for (n=0; n<Nt; n++) {
    cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)v_d,
                      (cufftDoubleComplex *)u_d,
                      CUFFT_INVERSE));
    potentialcal <<< nBlocks, nThreads >>>(v_d, u_d, scalemodes, Es);
    cutilCheckMsg("Kernel execution failed: [potentialcal]");
    realstep <<< nBlocks, nThreads >>>(v_d, u_d, scalemodes, dt);
    cutilCheckMsg("Kernel execution failed: [realstep]");
    cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)u_d,
                      (cufftDoubleComplex *)v_d,
                      CUFFT_FORWARD));
    fourierstep <<< nBlocks, nThreads >>> (kx_d, ky_d, v_d, Nx, Ny, dt);
    cutilCheckMsg("Kernel execution failed: [ fourierstep ]");
  }
  
  /* transform back final data and do another half step */
  cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)v_d,
                      (cufftDoubleComplex *)u_d,
                      CUFFT_INVERSE));
  potentialcal <<< nBlocks, nThreads >>>(v_d, u_d, scalemodes, Es);
  cutilCheckMsg("Kernel execution failed: [potentialcal]");
  realstep <<< nBlocks, nThreads >>>(v_d, u_d, scalemodes, dt);
  cutilCheckMsg("Kernel execution failed: [realstep]");
  cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)u_d,
                      (cufftDoubleComplex *)v_d,
                      CUFFT_FORWARD));
  
  fourierstephalf <<< nBlocks, nThreads >>> (kx_d, ky_d, v_d, Nx, Ny, dt);
  cutilCheckMsg("Kernel execution failed: [ fourierstephalf ]");
  
  cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)v_d,
                      (cufftDoubleComplex *)u_d,
                      CUFFT_INVERSE));
  scalefinal <<< nBlocks, nThreads >>>(u_d, scalemodes);
  
  gettimeofday(&end_time, NULL);
  start_time.tv_sec = end_time.tv_sec - start_time.tv_sec;
  start_time.tv_usec = end_time.tv_usec - start_time.tv_usec;

  printf ("Computation complete...\n");
  printf ("Computation took %lf seconds...\n",
  (real)(start_time.tv_sec) + (real)(start_time.tv_usec) / (real)1000000);
  cutilSafeCall (
          cudaMemcpy ( u, u_d, gridsize, cudaMemcpyDeviceToHost));
  savedata(Nx,Ny,1+n/plotgap, u); 
  /* Calculate final mass */
  abscalc <<< nBlocks, nThreads >>> (u_d, temp1_d);
  cutilCheckMsg("Kernel execution failed: [ abscalc ]");
    cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)temp1_d,
                      (cufftDoubleComplex *)temp2_d,
                      CUFFT_FORWARD));
  cutilSafeCall (
      cudaMemcpy (u, temp2_d, complxsize, cudaMemcpyDeviceToHost));
 FiMass=u[0];
   /* Calculate Final energy */
  potencalc <<< nBlocks, nThreads >>> (u_d, temp1_d, Es);    
  cutilCheckMsg("Kernel execution failed: [ potencalc ]");
    cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)temp1_d,
                      (cufftDoubleComplex *)temp2_d,
                      CUFFT_FORWARD));
  cutilSafeCall (
      cudaMemcpy (u, temp2_d, complxsize, cudaMemcpyDeviceToHost));
  FiEner=u[0];
  uxencalc <<< nBlocks, nThreads >>> (v_d, kx_d, temp1_d, scalemodes, Ny);    
  cutilCheckMsg("Kernel execution failed: [ uxencalc ]");
    cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)temp1_d,
                      (cufftDoubleComplex *)temp2_d,
                      CUFFT_INVERSE));
  abscalc <<< nBlocks, nThreads >>> (temp2_d, temp1_d);
  cutilCheckMsg("Kernel execution failed: [ abscalc ]");
    cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)temp2_d,
                      (cufftDoubleComplex *)temp1_d,
                      CUFFT_FORWARD));
  cutilSafeCall (
      cudaMemcpy (u, temp1_d, complxsize, cudaMemcpyDeviceToHost));
   FiEner.x=FiEner.x+(real)0.5*u[0].x;
   FiEner.y=FiEner.y+(real)0.5*u[0].y;
  uyencalc <<< nBlocks, nThreads >>> (v_d, ky_d, temp1_d, scalemodes, Ny);    
  cutilCheckMsg("Kernel execution failed: [ uyencalc ]");
    cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)temp1_d,
                      (cufftDoubleComplex *)temp2_d,
                      CUFFT_INVERSE));
  abscalc <<< nBlocks, nThreads >>> (temp2_d, temp1_d);
  cutilCheckMsg("Kernel execution failed: [ abscalc ]");
    cufftSafeCall (
        cufftExecZ2Z (plan,
                      (cufftDoubleComplex *)temp2_d,
                      (cufftDoubleComplex *)temp1_d,
                      CUFFT_FORWARD));
  cutilSafeCall (
      cudaMemcpy (u, temp1_d, complxsize, cudaMemcpyDeviceToHost));
   FiEner.x=FiEner.x+(real)0.5*u[0].x;
   FiEner.y=FiEner.y+(real)0.5*u[0].y;

 printf ("Initial mass %lf ...\n", InMass.x);
 printf ("Final mass %lf ...\n", FiMass.x);
 printf ("Initial energy %lf ...\n", InEner.x);
 printf ("Final energy %lf ...\n", FiEner.x);
 
 cutilSafeCall (
      cudaFree ((void*)kx_d));
  cutilSafeCall (
      cudaFree ((void*)ky_d));
  cutilSafeCall (
      cudaFree ((void*)u_d));
  cutilSafeCall (
      cudaFree ((void*)v_d));
  cutilSafeCall (
      cudaFree ((void*)temp1_d));
  cutilSafeCall (
      cudaFree ((void*)temp2_d));
  cufftSafeCall (
      cufftDestroy (plan));
  free (kx);
  free (ky);
  free (x);
  free (y);
  free (u);
  printf ("Cleaned up...\n");
  return 0;
}


==> anc/ArxivPrograms/NLS/GPUcuf/Makefile <==
F90       = pgf90
OMPFLAGS  = -O3 -Mcuda -Minfo=accel -Mprof=lines -Mlarge_arrays
CUDA_PATH = /usr/local/pgi/linux86-64/2012/cuda/4.1
CCFLAGS   = -I$(CUDA_PATH)/include -L$(CUDA_PATH)/lib64 -lcudart -lcufft

BIN =  nls2d

all: $(BIN)

nls2d: cubicNLS.cuf 
	$(F90) $(OMPFLAGS) $(CCFLAGS) -o $@ $<

clean:
	$(RM) *.mod
	$(RM) $(BIN)


==> anc/ArxivPrograms/NLS/GPUcuf/cubicNLS.cuf <==
	!--------------------------------------------------------------------
	!
	! PURPOSE
	!
	! This program solves nonlinear Schrodinger equation in 2 dimensions
	! i*u_t+Es*|u|^2u+u_{xx}+u_{yy}=0
	! using a second order time spectral splitting scheme
	!
	! The boundary conditions are u(x=0,y)=u(x=2*L*\pi,y) 
	! and u(x,y=0)=u(x,y=2*L*\pi)
	! The initial condition is u=exp(-x^2-y^2)
	!
	! AUTHORS
	!
	! B. Cloutier, B.K. Muite, P. Rigge
	! 4 June 2012
	!
	! .. Parameters ..
	!  Nx				= number of modes in x - power of 2 for FFT
	!  Ny				= number of modes in y - power of 2 for FFT
	!  Nt				= number of timesteps to take
	!  Tmax				= maximum simulation time
	!  plotgap			= number of timesteps between plots
	!  pi = 3.14159265358979323846264338327950288419716939937510d0
	!  L				= width of box 
	!  ES				= +1 for focusing and -1 for defocusing
	! .. Scalars ..
	!  i				= loop counter in x direction
	!  j				= loop counter in y direction
	!  n				= loop counter for timesteps direction	
	!  allocatestatus	= error indicator during allocation
	!  start			= variable to record start time of program
	!  finish			= variable to record end time of program
	!  count_rate		= variable for clock count rate
	!  plan				= fft plan
	!  dt				= timestep
	!  InMass			= initial mass
	!  FiMass			= final mass
	!  InEner			= initial energy
	!  FiEner			= final energy
	! .. Arrays ..
	!  u				= approximate solution
	!  v				= Fourier transform of approximate solution
	!  u_d				= approximate solution on device
	!  v_d				= Fourier transform of approximate solution on device
	!  temp1_d			= temporary array used to find mass and energy
	!  temp2_d			= temporary array used to find mass and energy
	! .. Vectors ..
	!  kx				= fourier frequencies in x direction
	!  ky				= fourier frequencies in y direction
	!  x				= x locations
	!  y				= y locations
	!  time				= times at which save data
	!  name_config		= array to store filename for data to be saved
	!    		
	! REFERENCES
	!
	! ACKNOWLEDGEMENTS
	!
	! This program is based on example code to demonstrate usage of Fortran and 
	! CUDA FFT routines taken from 
	! http://cudamusing.blogspot.com/2010/05/calling-cufft-from-cuda-fortran.html
	! 
	! and
	!
	! http://cudamusing.blogspot.com/search?q=cublas
	!
	! ACCURACY
	!		
	! ERROR INDICATORS AND WARNINGS
	!
	! FURTHER COMMENTS
	! Check that the initial iterate is consistent with the 
	! boundary conditions for the domain specified
	!--------------------------------------------------------------------
	! External routines required
	! 
	! External libraries required
	! cufft	 -- Cuda FFT library
	!

	!
	! Define the INTERFACE to the NVIDIA CUFFT routines
	!

	module precision
	! Precision control

	integer, parameter, public :: Single = kind(0.0) ! Single precision
	integer, parameter, public :: Double = kind(0.0d0) ! Double precision

	integer, parameter, public :: fp_kind = Double
	!integer, parameter, public :: fp_kind = Single

	end module precision

	module cufft

	integer, public :: CUFFT_FORWARD = -1
	integer, public :: CUFFT_INVERSE = 1
	integer, public :: CUFFT_R2C = Z'2a' ! Real to Complex (interleaved)
	integer, public :: CUFFT_C2R = Z'2c' ! Complex (interleaved) to Real
	integer, public :: CUFFT_C2C = Z'29' ! Complex to Complex, interleaved
	integer, public :: CUFFT_D2Z = Z'6a' ! Double to Double-Complex
	integer, public :: CUFFT_Z2D = Z'6c' ! Double-Complex to Double
	integer, public :: CUFFT_Z2Z = Z'69' ! Double-Complex to Double-Complex

	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!
	! cufftPlan2d(cufftHandle *plan, int nx,int ny, cufftType type)
	!
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

	interface cufftPlan2d
	subroutine cufftPlan2d(plan, nx, ny, type) bind(C,name='cufftPlan2d')
	use iso_c_binding
	integer(c_int):: plan
	integer(c_int),value:: nx, ny, type
	end subroutine cufftPlan2d
	end interface cufftPlan2d

	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!
	! cufftDestroy(cufftHandle plan)
	!
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

	interface cufftDestroy
	subroutine cufftDestroy(plan) bind(C,name='cufftDestroy')
	use iso_c_binding
	integer(c_int),value:: plan
	end subroutine cufftDestroy
	end interface cufftDestroy

	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!
	! cufftExecZ2Z(cufftHandle plan,
	! cufftDoubleComplex *idata,
	! cufftDoubleComplex *odata,
	! int direction;
	!
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	interface cufftExecZ2Z
	subroutine cufftExecZ2Z(plan, idata, odata, direction) &
	& bind(C,name='cufftExecZ2Z')
	use iso_c_binding
	use precision
	integer(c_int),value:: direction
	integer(c_int),value:: plan
	complex(fp_kind),device,dimension(1:nx,1:ny):: idata,odata
	end subroutine cufftExecZ2Z
	end interface cufftExecZ2Z

	end module cufft

	PROGRAM main
	use precision
	use cufft
	! Declare host variables and scalars	
	IMPLICIT NONE
	INTEGER(kind=4), PARAMETER 						:: Nx=1024
	INTEGER(kind=4), PARAMETER 						:: Ny=1024		
	INTEGER(kind=4), PARAMETER						:: Nt=20
	INTEGER(kind=4), PARAMETER						:: plotgap=5			 
	REAL(fp_kind), PARAMETER		&
		::  pi=3.14159265358979323846264338327950288419716939937510d0
	REAL(fp_kind), PARAMETER						:: Lx=5.0d0 
	REAL(fp_kind), PARAMETER						:: Ly=5.0d0	 
	REAL(fp_kind), PARAMETER						:: Es=1.0d0	
	REAL(fp_kind)									:: dt=0.10d0**5	
	REAL(fp_kind)									:: scalemodes 
	COMPLEX(fp_kind)								:: InMass,FiMass,InEner,FiEner 
	REAL(fp_kind),  DIMENSION(:), ALLOCATABLE		:: x,y	
	COMPLEX(fp_kind),  DIMENSION(:,:), ALLOCATABLE	:: u	
	REAL(fp_kind), DIMENSION(:), ALLOCATABLE		:: time
	INTEGER(kind=4)	:: i,j,k,n,modes,AllocateStatus,plan, kersize
	INTEGER(kind=4)	:: start, finish, count_rate
  	CHARACTER*100	:: name_config
	! Declare variables for GPU
	COMPLEX(fp_kind), DEVICE, DIMENSION(:), ALLOCATABLE	:: kx_d,ky_d		
	REAL(fp_kind), DEVICE, DIMENSION(:), ALLOCATABLE	:: x_d,y_d	
	COMPLEX(fp_kind), DEVICE, DIMENSION(:,:), ALLOCATABLE	:: u_d,v_d,temp1_d,temp2_d	
	REAL(fp_kind),DEVICE,DIMENSION(:), ALLOCATABLE		:: time_d
	
	! start timing
	PRINT *,'Program starting'
	PRINT *,'Grid: ',Nx,'X',Ny	
    ! allocate arrays on the host
	ALLOCATE(x(1:Nx),y(1:Ny),u(1:Nx,1:Ny),time(1:Nt+1),&
		stat=AllocateStatus)
	IF (allocatestatus .ne. 0) STOP		
	PRINT *,'Allocated CPU arrays'

	! allocate arrays on the device
	ALLOCATE(kx_d(1:Nx),ky_d(1:Nx),x_d(1:Nx),y_d(1:Nx),&
			u_d(1:Nx,1:Ny),v_d(1:Nx,1:Ny),time_d(1:Nt+1),&
			temp1_d(1:Nx,1:Ny),temp2_d(1:Nx,1:Ny),stat=AllocateStatus)
	IF (allocatestatus .ne. 0) STOP		
	PRINT *,'Allocated GPU arrays'
	
	kersize=min(Nx,256)
	! set up ffts
	CALL cufftPlan2D(plan,nx,ny,CUFFT_Z2Z)
	PRINT *,'Setup FFTs'
		! setup fourier frequencies
	!$cuf kernel do <<< *, * >>>	
	DO i=1,1+Nx/2
		kx_d(i)= cmplx(0.0d0,1.0d0)*(i-1.0d0)/Lx  			
	END DO
	kx_d(1+Nx/2)=0.0d0
	!$cuf kernel do <<< *, * >>>
	DO i = 1,Nx/2 -1
		kx_d(i+1+Nx/2)=-kx_d(1-i+Nx/2)
	END DO
	!$cuf kernel do <<< *, * >>>
	DO i=1,Nx
		x_d(i)=(-1.0d0 + 2.0d0*REAL(i-1,kind(0d0))/REAL(Nx,kind=fp_kind))*pi*Lx
	END DO
	!$cuf kernel do <<< *, * >>>	
	DO j=1,1+Ny/2
		ky_d(j)= cmplx(0.0d0,1.0d0)*(j-1.0d0)/Ly  			
	END DO
	ky_d(1+Ny/2)=0.0d0
	!$cuf kernel do <<< *, * >>>
	DO j = 1,Ny/2 -1
		ky_d(j+1+Ny/2)=-ky_d(1-j+Ny/2)
	END DO
	!$cuf kernel do <<< *, * >>>
	DO j=1,Ny
		y_d(j)=(-1.0d0 + 2.0d0*REAL(j-1,kind(0d0))/REAL(Ny,kind=fp_kind))*pi*Ly
	END DO
	scalemodes=1.0d0/REAL(Nx*Ny,kind=fp_kind)
	PRINT *,'Setup grid and fourier frequencies'

	!$cuf kernel do <<<  *,*  >>>
	DO j=1,Ny
		DO i=1,Nx
			u_d(i,j)=exp(-1.0d0*(x_d(i)**2+y_d(j)**2))
		END DO 
	END DO	
	! transform initial data 
	CALL cufftExecZ2Z(plan,u_d,v_d,CUFFT_FORWARD)
	
	PRINT *,'Got initial data'
	! get initial mass
	!$cuf kernel do <<<  *,* >>>
	DO j=1,Ny
		DO i=1,Nx
			temp1_d(i,j)=abs(u_d(i,j))**2
		END DO 
	END DO
	! Use FFT to get initial mass
	CALL cufftExecZ2Z(plan,temp1_d,temp2_d,CUFFT_FORWARD)
	InMass=temp2_d(1,1)
	! Get initial energy
	!$cuf kernel do <<<  *,* >>>
	DO j=1,Ny
		DO i=1,Nx
			temp1_d(i,j)=-ES*0.25d0*abs(u_d(i,j))**4
		END DO 
	END DO
	! Use FFT to find mean
	CALL cufftExecZ2Z(plan,temp1_d,temp2_d,CUFFT_FORWARD)
	InEner=temp2_d(1,1)
	!$cuf kernel do <<< *,* >>>
	DO j=1,Ny
		DO i=1,Nx
			temp2_d(i,j)=kx_d(i)*v_d(i,j)*scalemodes
		END DO 
	END DO
	CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_INVERSE)
	!$cuf kernel do <<< *,* >>>
	DO j=1,Ny
		DO i=1,Nx
			temp2_d(i,j)=0.5d0*abs(temp1_d(i,j))**2
		END DO 
	END DO
	! Use FFT to find mean
	CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_FORWARD)
	InEner=InEner+temp1_d(1,1)
	!$cuf kernel do <<<  *,*  >>>
	DO j=1,Ny
		DO i=1,Nx
			temp2_d(i,j)=ky_d(j)*v_d(i,j)*scalemodes
		END DO 
	END DO
	CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_INVERSE)
	!$cuf kernel do <<< *,* >>>
	DO j=1,Ny
		DO i=1,Nx
			temp2_d(i,j)=0.5d0*abs(temp1_d(i,j))**2
		END DO 
	END DO
	! Use FFT to find mean
	CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_FORWARD)
	InEner=InEner+temp1_d(1,1)

	! start timing
	CALL system_clock(start,count_rate)
	! Do first half time step
	CALL cufftExecZ2Z(plan,u_d,v_d,CUFFT_FORWARD)
	!$cuf kernel do(2) <<< (1,*),(kersize,1) >>>
	DO j=1,Ny
		DO i=1,Nx
		    v_d(i,j)=exp(dt*( kx_d(i)*kx_d(i) + ky_d(j)*ky_d(j) )&
					*cmplx(0.0d0,0.50d0) )*v_d(i,j)
		END DO
	END DO
	
	PRINT *,'Starting timestepping'
	time(1)=0.0d0
	DO n=1,Nt
		time_d(n+1)=n*dt
		CALL cufftExecZ2Z(plan,v_d,u_d,CUFFT_INVERSE)
		!$cuf kernel do(2) <<< (1,*),(kersize,1) >>>
		DO j=1,Ny
			DO i=1,Nx
				v_d(i,j)=Es*u_d(i,j)*conjg(u_d(i,j))*scalemodes**2	
			END DO
		END DO
		!$cuf kernel do(2) <<< (1,*),(kersize,1) >>>
		DO j=1,Ny
			DO i=1,Nx
				u_d(i,j)=exp(cmplx(0.0d0,-1.0d0)*dt*v_d(i,j))&
						*u_d(i,j)*scalemodes	
			END DO
		END DO

		CALL cufftExecZ2Z(plan,u_d,v_d,CUFFT_FORWARD)
		!$cuf kernel do(2) <<< (1,*),(kersize,1) >>>
		DO j=1,Ny
			DO i=1,Nx
				v_d(i,j)=exp(dt*(kx_d(i)*kx_d(i) + ky_d(j)*ky_d(j))&
					*cmplx(0.0d0,1.0d0))*v_d(i,j)	
			END DO
		END DO
		
	END DO

	! transform back final data and do another half time step

	CALL cufftExecZ2Z(plan,v_d,u_d,CUFFT_INVERSE)
	!$cuf kernel do(2) <<< (1,*),(kersize,1) >>>
	DO j=1,Ny
		DO i=1,Nx
			v_d(i,j)=Es*u_d(i,j)*conjg(u_d(i,j))*scalemodes**2	
		END DO
	END DO
	!$cuf kernel do(2) <<< (1,*),(kersize,1) >>>
	DO j=1,Ny
		DO i=1,Nx
			u_d(i,j)=exp(cmplx(0.0d0,-1.0d0)*dt*v_d(i,j))&
					*u_d(i,j)*scalemodes	
		END DO
	END DO

	CALL cufftExecZ2Z(plan,u_d,v_d,CUFFT_FORWARD)
	!$cuf kernel do(2) <<< (1,*),(kersize,1) >>>
	DO j=1,Ny
		DO i=1,Nx
			v_d(i,j)=exp(dt*(kx_d(i)*kx_d(i) + ky_d(j)*ky_d(j))&
					*cmplx(0.0d0,0.50d0))*v_d(i,j)	
		END DO
	END DO
	CALL cufftExecZ2Z(plan,v_d,u_d,CUFFT_INVERSE)
	! normalize
	!$cuf kernel do(2) <<< (1,*),(kersize,1) >>>
	DO j=1,Ny
		DO i=1,Nx
			u_d(i,j)=u_d(i,j)*scalemodes	
		END DO
	END DO

	CALL system_clock(finish,count_rate)
	PRINT*,'Program took ',&
		REAL(finish-start,kind(0d0))/REAL(count_rate,kind(0d0)),'s for execution'

	PRINT *,'Finished time stepping'

	! calculate final mass
	!$cuf kernel do <<<  *,*  >>>
	DO j=1,Ny
		DO i=1,Nx
			temp1_d(i,j)=abs(u_d(i,j))**2
		END DO 
	END DO
	! Use FFT to get initial mass
	CALL cufftExecZ2Z(plan,temp1_d,temp2_d,CUFFT_FORWARD)
	FiMass=temp2_d(1,1)

	PRINT*,'Initial mass',InMass
	PRINT*,'Final mass',FiMass
	PRINT*,'Final Mass/Initial Mass', &
	   ABS(REAL(FiMass,kind=fp_kind)/REAL(InMass,kind=fp_kind))


	! Get final energy
	!$cuf kernel do <<<  *,*  >>>
	DO j=1,Ny
		DO i=1,Nx
			temp1_d(i,j)=-ES*0.25d0*abs(u_d(i,j))**4
		END DO 
	END DO
	! Use FFT to find mean
	CALL cufftExecZ2Z(plan,temp1_d,temp2_d,CUFFT_FORWARD)
	FiEner=temp2_d(1,1)
	!$cuf kernel do <<<  *,*  >>>
	DO j=1,Ny
		DO i=1,Nx
			temp2_d(i,j)=kx_d(i)*v_d(i,j)*scalemodes
		END DO 
	END DO
	CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_INVERSE)
	!$cuf kernel do <<<  *,*  >>>
	DO j=1,Ny
		DO i=1,Nx
			temp2_d(i,j)=0.5d0*abs(temp1_d(i,j))**2
		END DO 
	END DO
	! Use FFT to find mean
	CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_FORWARD)
	FiEner=FiEner+temp1_d(1,1)
	!$cuf kernel do <<< *,* >>>
	DO j=1,Ny
		DO i=1,Nx
			temp2_d(i,j)=ky_d(j)*v_d(i,j)*scalemodes
		END DO 
	END DO
	CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_INVERSE)
	!$cuf kernel do <<<  *,*  >>>
	DO j=1,Ny
		DO i=1,Nx
			temp2_d(i,j)=0.5d0*abs(temp1_d(i,j))**2
		END DO 
	END DO
	! Use FFT to find mean
	CALL cufftExecZ2Z(plan,temp2_d,temp1_d,CUFFT_FORWARD)
	FiEner=FiEner+temp1_d(1,1)

	PRINT*,'Initial energy',InEner
	PRINT*,'Final energy',FiEner
	PRINT*,'Final Energy/Initial Energy', &
	   ABS(REAL(FiEner,kind=fp_kind)/REAL(InEner,kind=fp_kind))

	! Copy results back to host
	u=u_d
	time=time_d
	x=x_d
	y=y_d

	name_config = 'ufinal.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,Ny
		DO i=1,Nx
			WRITE(11,*) abs(u(i,j))**2
		END DO
	END DO
	CLOSE(11)
		
	name_config = 'tdata.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,1+Nt/plotgap
		WRITE(11,*) time(j)
	END DO
	CLOSE(11)

	name_config = 'xcoord.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO i=1,Nx
		WRITE(11,*) x(i)
	END DO
	CLOSE(11)

	name_config = 'ycoord.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,Ny
		WRITE(11,*) y(j)
	END DO
	CLOSE(11)
	PRINT *,'Saved data'
	
	! Destroy the plan
	CALL cufftDestroy(plan)

	DEALLOCATE(kx_d,ky_d,x_d,y_d,&
			u_d,v_d,time_d,&
			temp1_d,temp2_d,&
			stat=AllocateStatus)
	IF (allocatestatus .ne. 0) STOP	
	DEALLOCATE(x,y,u,time,&
		stat=AllocateStatus)
	IF (allocatestatus .ne. 0) STOP 
	PRINT *,'deallocated memory'
	PRINT *,'Program execution complete'
	END PROGRAM main


==> anc/ArxivPrograms/NS/CPU/Makefile <==
F90       = gfortran
FLAGS = -O3 
CCFLAGS  = $(FFTW33_INCPATH) $(FFTW33_LIBPATH) -lfftw3

BIN =  ns2dcn

SOURCES = navierstokes.f90
all: $(BIN)

ns2dcn: $(SOURCES)
	$(F90) -o $(BIN) $(FLAGS) $(SOURCES) $(CCFLAGS) 

clean:
	$(RM) *.mod
	$(RM) $(BIN)


==> anc/ArxivPrograms/NS/CPU/navierstokes.f90 <==
                                                                     
                                                                     
                                                                     
                                             
 	!--------------------------------------------------------------------
	!
	! PURPOSE
	!
	! This program numerically solves the 2D incompressible Navier-Stokes
	! on a Square Domain [0,1]x[0,1] using pseudo-spectral methods and
	! Crank-Nicolson timestepping. The numerical solution is compared to
	! the exact Taylor-Green Vortex Solution. 
	!
	! AUTHORS
	!
	! B. Cloutier, B.K. Muite, P. Rigge
	! 4 June 2012
	!
	! Periodic free-slip boundary conditions and Initial conditions:
	!	u(x,y,0)=sin(2*pi*x)cos(2*pi*y)
	!	v(x,y,0)=-cos(2*pi*x)sin(2*pi*y)
	! Analytical Solution (subscript denote derivatives):
	!	u(x,y,t)=sin(2*pi*x)cos(2*pi*y)exp(-8*pi^2*t/Re)
	!	v(x,y,t)=-cos(2*pi*x)sin(2*pi*y)exp(-8*pi^2*t/Re)
	!   u_y(x,y,t)=-2*pi*sin(2*pi*x)sin(2*pi*y)exp(-8*pi^2*t/Re)
	!	v_x(x,y,t)=2*pi*sin(2*pi*x)sin(2*pi*y)exp(-8*pi^2*t/Re)
	!	omega=v_x-u_y
	!
	! .. Parameters ..
	!  Nx				= number of modes in x - power of 2 for FFT
	!  Ny				= number of modes in y - power of 2 for FFT
	!  nplots			= number of plots produced
	!  plotgap			= number of timesteps inbetween plots
	!  Re 				= dimensionless Reynold's number
	!  ReInv			= 1/Re for optimization
	!  dt				= timestep size 
	!  dtInv			= 1/dt for optimization
	!  tol				= determines when convergences is reached
	!  scalemodes		= 1/(Nx*Ny), scaling after preforming FFTs
	!  numthreads		= number of CPUs used in calculation
	! .. Scalars ..
	!  i				= loop counter in x direction
	!  j				= loop counter in y direction
	!  n				= loop counter for timesteps direction	
	!  allocatestatus	= error indicator during allocation
	!  time				= times at which data is saved
	!  chg				= error at each iteration	
	! .. Arrays ..
	!  omeg				= vorticity	in real space
	!  omeghat			= 2D Fourier transform of vorticity
	!						at next iterate
	!  omeghat_temp		= used so omeghat isn't lost when preforming
	!						c2r and can be used later in calculation.
	!						See timestepping scheme for more.
	!  omegoldhat		= 2D Fourier transform of vorticity at previous
	!						iterate
	!  nl				= nonlinear term 
	!  nlhat			= nonlinear term in Fourier space
	!  nloldhat			= nonlinear term in Fourier space
	!						at previous iterate
	!  omegexact		= taylor-green vorticity at
	!						at final step
	!  psihat			= 2D Fourier transform of streamfunction
	!						at next iteration
	!  temp1/temp2/temp3= reusable complex/real space used for
	!						calculations. This reduces number of
	!						arrays stored.
	! .. Vectors ..
	!  kx				= fourier frequencies in x direction
	!  ky				= fourier frequencies in y direction
	!  x				= x locations
	!  y				= y locations
	!  name_config		= array to store filename for data to be saved    		
	! REFERENCES
	!
	! ACKNOWLEDGEMENTS
	!
	! ACCURACY
	!		
	! ERROR INDICATORS AND WARNINGS
	!
	! FURTHER COMMENTS
	!--------------------------------------------------------------------	

	PROGRAM main	
	USE omp_lib
	IMPLICIT NONE
	! declare variables		
    INTEGER(kind=4), PARAMETER 	::  Nx=64
	INTEGER(kind=4), PARAMETER 	::  Ny=64
	REAL(kind=8), PARAMETER		::  dt=0.000125d0
	INTEGER(kind=4), PARAMETER	::	nplots=1, plotgap=20
	REAL(kind=8), PARAMETER	&
		::  pi=3.14159265358979323846264338327950288419716939937510d0
	REAL(kind=8), PARAMETER		::  Re=1.0d0 		
	REAL(kind=8), PARAMETER		::	ReInv=1.0d0/REAL(Re,kind(0d0)),&
									dtInv=1.0d0/REAL(dt,kind(0d0)) 
	REAL(kind=8), PARAMETER		::	tol=0.1d0**1
	REAL(kind=8)				::  scalemodes,chg
	COMPLEX(kind=8), DIMENSION(:), ALLOCATABLE		::  kx,ky						
	REAL(kind=8), DIMENSION(:), ALLOCATABLE			::  x,y,time
	REAL(kind=8), DIMENSION(:,:), ALLOCATABLE		::	omeg,nl,temp2,temp3,omegexact
	COMPLEX(kind=8), DIMENSION(:,:), ALLOCATABLE	:: omegoldhat, nloldhat,&
													   omeghat,nlhat, psihat,&
													   omeghat_temp,temp1
	INTEGER(kind=4)								::  i,j,n,t,allocatestatus
	!FFTW variables
	INTEGER(kind=4)								::  ierr
	INTEGER(kind=4), PARAMETER      			::  FFTW_IN_PLACE = 8,&
													FFTW_MEASURE = 0,&
										    		FFTW_EXHAUSTIVE = 8,&
													FFTW_PATIENT = 32,&
                    	 				    		FFTW_ESTIMATE = 64
    INTEGER(kind=4),PARAMETER       			::  FFTW_FORWARD = -1,&
													FFTW_BACKWARD=1	
	INTEGER(kind=8)								::  planfxy,planbxy
	!variables used for saving data and timing
	INTEGER(kind=4)								::  count, iol 
	CHARACTER*100			 					::  name_config
	INTEGER(kind=4)								::	start, finish, count_rate 
	
    PRINT *,'Grid:',Nx,'X',Ny
	PRINT *,'dt:',dt	
	ALLOCATE(time(1:nplots+1),kx(1:Nx),ky(1:Ny),x(1:Nx),y(1:Ny),&
			omeg(1:Nx,1:Ny),omegoldhat(1:Nx/2+1,1:Ny),nloldhat(1:Nx/2+1,1:Ny),&
			omeghat(1:Nx/2+1,1:Ny),nl(1:Nx,1:Ny),nlhat(1:Nx/2+1,1:Ny),&
			psihat(1:Nx/2+1,1:Ny),omegexact(1:Nx,1:Ny),omeghat_temp(1:Nx/2+1,Ny),&
			temp1(1:Nx/2+1,1:Ny),temp2(1:Nx,1:Ny),temp3(1:Nx,1:Ny),stat=AllocateStatus)	
	IF (AllocateStatus .ne. 0) STOP 
	PRINT *,'allocated space'
	
	! set up multithreaded ffts
	CALL dfftw_plan_dft_r2c_2d_(planfxy,Nx,Ny,omeg,omeghat,FFTW_ESTIMATE)
	CALL dfftw_plan_dft_c2r_2d_(planbxy,Nx,Ny,omeghat,omeg,FFTW_ESTIMATE)
	PRINT *,'Setup 2D FFTs'

	! setup fourier frequencies in x-direction
	DO i=1,Nx/2+1
		kx(i)= 2.0d0*pi*cmplx(0.0d0,1.0d0)*REAL(i-1,kind(0d0))  			
	END DO
	kx(1+Nx/2)=0.0d0
	DO i = 1,Nx/2 -1
		kx(i+1+Nx/2)=-kx(1-i+Nx/2)
	END DO	
	DO i=1,Nx
		x(i)=REAL(i-1,kind(0d0))/REAL(Nx,kind(0d0)) 
	END DO
	! setup fourier frequencies in y-direction
	DO j=1,Ny/2+1
		ky(j)= 2.0d0*pi*cmplx(0.0d0,1.0d0)*REAL(j-1,kind(0d0))  			
	END DO	
	ky(1+Ny/2)=0.0d0
	DO j = 1,Ny/2 -1
		ky(j+1+Ny/2)=-ky(1-j+Ny/2)
	END DO	
	DO j=1,Ny
		y(j)=REAL(j-1,kind(0d0))/REAL(Ny,kind(0d0)) 
	END DO	
	scalemodes=1.0d0/REAL(Nx*Ny,kind(0d0))
	PRINT *,'Setup grid and fourier frequencies'

	!initial data
	DO j=1,Ny
		DO i=1,NX
			omeg(i,j)=4.0d0*pi*sin(2.0d0*pi*x(i))*sin(2.0d0*pi*y(j))
		END DO
	END DO	
	!\hat{\omega^{n,k}}
	CALL dfftw_execute_dft_r2c_(planfxy,omeg,omeghat)
	!save to use later, or else it will be lost when preforming c2r fft
	DO j=1,Ny
		DO i=1,Nx/2+1
			omeghat_temp(i,j)=omeghat(i,j)
		END DO
	END DO 
	
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!get initial nonlinear term using omeghat to find psihat, u, and v!
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	DO j=1,Ny
		DO i=1,Nx/2+1
			psihat(i,j)=-omeghat(i,j)/(kx(i)*kx(i)+ky(j)*ky(j)+0.10d0**14)
		END DO
	END DO
		
	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1(i,j)=psihat(i,j)*ky(j)*scalemodes
		END DO
	END DO			
	CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp3) !u
	
	! \hat{\omega_x^{n,k}}
	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1(i,j)=omeghat(i,j)*kx(i)
		END DO
	END DO
	CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp2) ! \omega_x^{n,k}
	! first part nonlinear term in real space
	DO j=1,Ny
		DO i=1,Nx
			nl(i,j)=temp3(i,j)*temp2(i,j)
		END DO
	END DO

	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1(i,j)=-psihat(i,j)*kx(i)*scalemodes
		END DO
	END DO
	CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp3) !v	
	! \hat{\omega_y^{n,k}}
	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1(i,j)=omeghat(i,j)*ky(j)
		END DO
	END DO
	CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp2) ! \omega_y^{n,k}
	! get the rest of nonlinear term in real space
	DO j=1,Ny
		DO i=1,Nx
			nl(i,j)=(nl(i,j)+temp3(i,j)*temp2(i,j))*scalemodes
		END DO
	END DO
	CALL dfftw_execute_dft_r2c_(planfxy,nl,nlhat) 
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	
	CALL dfftw_execute_dft_c2r_(planbxy,omeghat_temp,omeg)
	DO j=1,Ny
		DO i=1,Nx				
			temp2(i,j)=omeg(i,j)	
		END DO
	END DO 
	
	PRINT *,'Got initial data, starting timestepping'	
	time(1)=0.0d0
	CALL system_clock(start,count_rate)
	DO t=1,nplots
		DO n=1,plotgap
			chg=1.0d0
			! save old values(__^{n,k} terms in equation)
			DO j=1,Ny
				DO i=1,Nx/2+1
					nloldhat(i,j)=nlhat(i,j)
				END DO
			END DO
			DO j=1,Ny
				DO i=1,Nx/2+1
					omegoldhat(i,j)=omeghat(i,j)
				END DO
			END DO
			DO WHILE (chg>tol)
				!Crank-Nicolson timestepping to get \hat{\omega^{n+1,k+1}}
				DO j=1,Ny
					DO i=1,Nx/2+1
						omeghat(i,j)=( (dtInv+0.5d0*ReInv*(kx(i)*kx(i)+ky(j)*ky(j)))&
								*omegoldhat(i,j) - 0.5d0*(nloldhat(i,j)+nlhat(i,j)))/&
								(dtInv-0.5d0*ReInv*(kx(i)*kx(i)+ky(j)*ky(j)))  
					END DO
				END DO 
				DO j=1,Ny
					DO i=1,Nx/2+1
						omeghat_temp(i,j)=omeghat(i,j)
					END DO
				END DO 
				CALL dfftw_execute_dft_c2r_(planbxy,omeghat_temp,omeg)
				! check for convergence
				chg=0.0d0
				DO j=1,Ny
					DO i=1,Nx
						chg=chg+(omeg(i,j)-temp2(i,j))*(omeg(i,j)-temp2(i,j))&
						*scalemodes*scalemodes
					END DO
				END DO
				!!!!!!!!!!!!!!!!!!!!!!!!!!!!
				!Calculate _{n+1,k+1} terms!
				!!!!!!!!!!!!!!!!!!!!!!!!!!!!
				DO j=1,Ny
					DO i=1,Nx/2+1
						psihat(i,j)=-omeghat(i,j)/(kx(i)*kx(i)+ky(j)*ky(j)+0.10d0**14)
					END DO
				END DO
				
				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1(i,j)=psihat(i,j)*ky(j)*scalemodes
					END DO
				END DO			
				CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp3) !u

				! \hat{\omega_x^{n,k}}
				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1(i,j)=omeghat(i,j)*kx(i)
					END DO
				END DO
				CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp2) ! \omega_x^{n,k}
				! first part nonlinear term in real space
				DO j=1,Ny
					DO i=1,Nx
						nl(i,j)=temp3(i,j)*temp2(i,j)
					END DO
				END DO

				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1(i,j)=-psihat(i,j)*kx(i)*scalemodes
					END DO
				END DO
				CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp3) !v	
				! \hat{\omega_y^{n,k}}
				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1(i,j)=omeghat(i,j)*ky(j)
					END DO
				END DO
				CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp2) ! \omega_y^{n,k}
				! get the rest of nonlinear term in real space
				DO j=1,Ny
					DO i=1,Nx
						nl(i,j)=(nl(i,j)+temp3(i,j)*temp2(i,j))*scalemodes
					END DO
				END DO
				CALL dfftw_execute_dft_r2c_(planfxy,nl,nlhat) 
				!!!!!!!!!!!!!!!!!!!!!!!!!!!!
				
				!\omega^{n+1,k+1} is saved for next iteration
				DO j=1,Ny
					DO i=1,Nx
						temp2(i,j)=omeg(i,j)
					END DO
				END DO
			END DO
		END DO	
		time(t+1)=time(t)+dt*plotgap
		!PRINT *, time(t+1)
	END DO
	CALL system_clock(finish,count_rate)
	PRINT*,'Program took ',REAL(finish-start)/REAL(count_rate),&
			'for Time stepping'
		
	!get exact omega
	DO j=1,Ny
		DO i=1,Nx
			omegexact(i,j)=4.0d0*pi*sin(2.0d0*pi*x(i))*&
				sin(2.0d0*pi*y(j))*exp(-8.0d0*ReInv*pi**2*nplots*plotgap*dt)
		END DO
	END DO
	
	!compute max error
	PRINT *,'Max Error:',maxval(abs(omeg*scalemodes-omegexact))		
	
	!!!!!!!!!!!!!!!!!!!!!!!!
	!copy over data to disk!
	!!!!!!!!!!!!!!!!!!!!!!!!
	write(name_config,'(a,i0,a)') 'omega',1,'.datbin'
	INQUIRE(iolength=iol) omeg(1,1)
	OPEN(unit=11,FILE=name_config,form="unformatted", access="direct",recl=iol) 
	count = 1	
	DO j=1,Ny
		DO i=1,Nx
			WRITE(11,rec=count) omeg(i,j)*scalemodes
			count=count+1
		END DO
	END DO
	CLOSE(11)
			
	name_config = 'xcoord.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO i=1,Nx
		WRITE(11,*) x(i)
	END DO
	CLOSE(11)

	name_config = 'ycoord.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,Ny
		WRITE(11,*) y(j)
	END DO
	CLOSE(11)
	!!!!!!!!!!!!!!!!!!!!!!!!

	CALL dfftw_destroy_plan_(planfxy)
	CALL dfftw_destroy_plan_(planbxy)	

	DEALLOCATE(time,temp1,temp2,temp3,kx,ky,x,y,&
			omeg,omegoldhat,omegexact, nloldhat,&
			omeghat,nl, nlhat, psihat, omeghat_temp,&
			stat=AllocateStatus)	
	IF (AllocateStatus .ne. 0) STOP
	PRINT *,'Program execution complete'
	END PROGRAM main

==> anc/ArxivPrograms/NS/CPUomp/Makefile <==
F90       = gfortran
FLAGS = -O3 -fopenmp
CCFLAGS  = $(FFTW33_INCPATH) $(FFTW33_LIBPATH) -lfftw3_omp -lfftw3

BIN =  ns2dcn

SOURCES = navierstokes.f90
all: $(BIN)

ns2dcn: $(SOURCES)
	$(F90) -o $(BIN) $(FLAGS) $(SOURCES) $(CCFLAGS) 

clean:
	$(RM) *.mod
	$(RM) $(BIN)


==> anc/ArxivPrograms/NS/CPUomp/navierstokes.f90 <==
                                                                     
                                                                     
                                                                     
                                             
 	!--------------------------------------------------------------------
	!
	! PURPOSE
	!
	! This program numerically solves the 2D incompressible Navier-Stokes
	! on a Square Domain [0,1]x[0,1] using pseudo-spectral methods and
	! Crank-Nicolson timestepping. The numerical solution is compared to
	! the exact Taylor-Green Vortex Solution. 
	!
	! AUTHORS
	!
	! B. Cloutier, B.K. Muite, P. Rigge
	! 4 June 2012
	!
	! Periodic free-slip boundary conditions and Initial conditions:
	!	u(x,y,0)=sin(2*pi*x)cos(2*pi*y)
	!	v(x,y,0)=-cos(2*pi*x)sin(2*pi*y)
	! Analytical Solution (subscript denote derivatives):
	!	u(x,y,t)=sin(2*pi*x)cos(2*pi*y)exp(-8*pi^2*t/Re)
	!	v(x,y,t)=-cos(2*pi*x)sin(2*pi*y)exp(-8*pi^2*t/Re)
	!   u_y(x,y,t)=-2*pi*sin(2*pi*x)sin(2*pi*y)exp(-8*pi^2*t/Re)
	!	v_x(x,y,t)=2*pi*sin(2*pi*x)sin(2*pi*y)exp(-8*pi^2*t/Re)
	!	omega=v_x-u_y
	!
	! .. Parameters ..
	!  Nx				= number of modes in x - power of 2 for FFT
	!  Ny				= number of modes in y - power of 2 for FFT
	!  nplots			= number of plots produced
	!  plotgap			= number of timesteps inbetween plots
	!  Re 				= dimensionless Renold's number
	!  ReInv			= 1/Re for optimization
	!  dt				= timestep size 
	!  dtInv			= 1/dt for optimization
	!  tol				= determines when convergences is reached
	!  scalemodes		= 1/(Nx*Ny), scaling after preforming FFTs
	!  numthreads		= number of CPUs used in calculation
	! .. Scalars ..
	!  i				= loop counter in x direction
	!  j				= loop counter in y direction
	!  n				= loop counter for timesteps direction	
	!  allocatestatus	= error indicator during allocation
	!  time				= times at which data is saved
	!  chg				= error at each iteration	
	! .. Arrays ..
	!  omeg				= vorticity	in real space
	!  omeghat			= 2D Fourier transform of vorticity
	!						at next iterate
	!  omeghat_temp		= used so omeghat isn't lost when preforming
	!						c2r and can be used later in calculation.
	!						See timestepping scheme for more.
	!  omegoldhat		= 2D Fourier transform of vorticity at previous
	!						iterate
	!  nl				= nonlinear term 
	!  nlhat			= nonlinear term in Fourier space
	!  nloldhat			= nonlinear term in Fourier space
	!						at previous iterate
	!  omegexact		= taylor-green vorticity at
	!						at final step
	!  psihat			= 2D Fourier transform of streamfunction
	!						at next iteration
	!  temp1/temp2/temp3= reusable complex/real space used for
	!						calculations. This reduces number of
	!						arrays stored.
	! .. Vectors ..
	!  kx				= fourier frequencies in x direction
	!  ky				= fourier frequencies in y direction
	!  x				= x locations
	!  y				= y locations
	!  name_config		= array to store filename for data to be saved    		
	! REFERENCES
	!
	! ACKNOWLEDGEMENTS
	!
	! ACCURACY
	!		
	! ERROR INDICATORS AND WARNINGS
	!
	! FURTHER COMMENTS
	!--------------------------------------------------------------------	

	PROGRAM main	
	USE omp_lib
	IMPLICIT NONE
	! declare variables		
    INTEGER(kind=4), PARAMETER 	::  Nx=64
	INTEGER(kind=4), PARAMETER 	::  Ny=64
	REAL(kind=8), PARAMETER		::  dt=0.000125d0
	INTEGER(kind=4), PARAMETER	::	nplots=1, plotgap=20
	REAL(kind=8), PARAMETER	&
		::  pi=3.14159265358979323846264338327950288419716939937510d0
	REAL(kind=8), PARAMETER		::  Re=1.0d0 		
	REAL(kind=8), PARAMETER		::	ReInv=1.0d0/REAL(Re,kind(0d0)),&
									dtInv=1.0d0/REAL(dt,kind(0d0)) 
	REAL(kind=8), PARAMETER		::	tol=0.1d0**1
	REAL(kind=8)				::  scalemodes,chg
	COMPLEX(kind=8), DIMENSION(:), ALLOCATABLE		::  kx,ky						
	REAL(kind=8), DIMENSION(:), ALLOCATABLE			::  x,y,time
	REAL(kind=8), DIMENSION(:,:), ALLOCATABLE		::	omeg,nl,temp2,temp3,omegexact
	COMPLEX(kind=8), DIMENSION(:,:), ALLOCATABLE	:: omegoldhat, nloldhat,&
													   omeghat,nlhat, psihat,&
													   omeghat_temp,temp1
	INTEGER(kind=4)								::  i,j,n,t,allocatestatus
	!FFTW variables
	INTEGER(kind=4)								::  numthreads,ierr
	INTEGER(kind=4), PARAMETER      			::  FFTW_IN_PLACE = 8,&
													FFTW_MEASURE = 0,&
										    		FFTW_EXHAUSTIVE = 8,&
													FFTW_PATIENT = 32,&
                    	 				    		FFTW_ESTIMATE = 64
    INTEGER(kind=4),PARAMETER       			::  FFTW_FORWARD = -1,&
													FFTW_BACKWARD=1	
	INTEGER(kind=8)								::  planfxy,planbxy
	!variables used for saving data and timing
	INTEGER(kind=4)								::  count, iol 
	CHARACTER*100			 					::  name_config
	INTEGER(kind=4)								::	start, finish, count_rate 
	
	!get number of threads
	numthreads=omp_get_max_threads()
	PRINT *,'Using ',numthreads,' threads.'
    PRINT *,'Grid:',Nx,'X',Ny
	PRINT *,'dt:',dt	
	ALLOCATE(time(1:nplots+1),kx(1:Nx),ky(1:Ny),x(1:Nx),y(1:Ny),&
			omeg(1:Nx,1:Ny),omegoldhat(1:Nx/2+1,1:Ny),nloldhat(1:Nx/2+1,1:Ny),&
			omeghat(1:Nx/2+1,1:Ny),nl(1:Nx,1:Ny),nlhat(1:Nx/2+1,1:Ny),&
			psihat(1:Nx/2+1,1:Ny),omegexact(1:Nx,1:Ny),omeghat_temp(1:Nx/2+1,Ny),&
			temp1(1:Nx/2+1,1:Ny),temp2(1:Nx,1:Ny),temp3(1:Nx,1:Ny),stat=AllocateStatus)	
	IF (AllocateStatus .ne. 0) STOP 
	PRINT *,'allocated space'
	
	! set up multithreaded ffts
	CALL dfftw_init_threads_(ierr)
	PRINT *,'Initiated threaded FFTW'
	CALL dfftw_plan_with_nthreads_(numthreads)
	PRINT *,'Inidicated number of threads to be used in planning'
	CALL dfftw_plan_dft_r2c_2d_(planfxy,Nx,Ny,omeg,omeghat,FFTW_ESTIMATE)
	CALL dfftw_plan_dft_c2r_2d_(planbxy,Nx,Ny,omeghat,omeg,FFTW_ESTIMATE)
	PRINT *,'Setup 2D FFTs'

	! setup fourier frequencies in x-direction
	!$OMP PARALLEL PRIVATE(i,j)
	!$OMP DO SCHEDULE(static)
	DO i=1,Nx/2+1
		kx(i)= 2.0d0*pi*cmplx(0.0d0,1.0d0)*REAL(i-1,kind(0d0))  			
	END DO
	!$OMP END DO
	kx(1+Nx/2)=0.0d0
	!$OMP DO SCHEDULE(static)
	DO i = 1,Nx/2 -1
		kx(i+1+Nx/2)=-kx(1-i+Nx/2)
	END DO	
	!$OMP END DO
	!$OMP DO SCHEDULE(static)
	DO i=1,Nx
		x(i)=REAL(i-1,kind(0d0))/REAL(Nx,kind(0d0)) 
	END DO
	!$OMP END DO	
	! setup fourier frequencies in y-direction
	!$OMP DO SCHEDULE(static)
	DO j=1,Ny/2+1
		ky(j)= 2.0d0*pi*cmplx(0.0d0,1.0d0)*REAL(j-1,kind(0d0))  			
	END DO	
	!$OMP END DO
	ky(1+Ny/2)=0.0d0
	!$OMP DO SCHEDULE(static)
	DO j = 1,Ny/2 -1
		ky(j+1+Ny/2)=-ky(1-j+Ny/2)
	END DO	
	!$OMP END DO		
	!$OMP DO SCHEDULE(static)
	DO j=1,Ny
		y(j)=REAL(j-1,kind(0d0))/REAL(Ny,kind(0d0)) 
	END DO
	!$OMP END DO
	!$OMP END PARALLEL	
	scalemodes=1.0d0/REAL(Nx*Ny,kind(0d0))
	PRINT *,'Setup grid and fourier frequencies'

	!initial data
	!$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
	DO j=1,Ny
		DO i=1,NX
			omeg(i,j)=4.0d0*pi*sin(2.0d0*pi*x(i))*sin(2.0d0*pi*y(j))
		END DO
	END DO	
	!$OMP END PARALLEL DO	
	!\hat{\omega^{n,k}}
	CALL dfftw_execute_dft_r2c_(planfxy,omeg,omeghat)
	!save to use later, or else it will be lost when preforming c2r fft
	!$OMP PARALLEL DO PRIVATE(j,i) SCHEDULE(static)
	DO j=1,Ny
		DO i=1,Nx/2+1
			omeghat_temp(i,j)=omeghat(i,j)
		END DO
	END DO 
	!$OMP END PARALLEL DO
	
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!get initial nonlinear term using omeghat to find psihat, u, and v!
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
	DO j=1,Ny
		DO i=1,Nx/2+1
			psihat(i,j)=-omeghat(i,j)/(kx(i)*kx(i)+ky(j)*ky(j)+0.10d0**14)
		END DO
	END DO
	!$OMP END PARALLEL DO
	
	!$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)			
	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1(i,j)=psihat(i,j)*ky(j)*scalemodes
		END DO
	END DO	
	!$OMP END PARALLEL DO			
	CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp3) !u
	
	! \hat{\omega_x^{n,k}}
	!$OMP PARALLEL DO PRIVATE(j,i) SCHEDULE(static)
	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1(i,j)=omeghat(i,j)*kx(i)
		END DO
	END DO
	!$OMP END PARALLEL DO
	CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp2) ! \omega_x^{n,k}
	! first part nonlinear term in real space
	!$OMP PARALLEL DO PRIVATE(j,i) SCHEDULE(static)
	DO j=1,Ny
		DO i=1,Nx
			nl(i,j)=temp3(i,j)*temp2(i,j)
		END DO
	END DO
	!$OMP END PARALLEL DO
	
	!$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1(i,j)=-psihat(i,j)*kx(i)*scalemodes
		END DO
	END DO
	!$OMP END PARALLEL DO
	CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp3) !v	
	! \hat{\omega_y^{n,k}}
	!$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1(i,j)=omeghat(i,j)*ky(j)
		END DO
	END DO
	!$OMP END PARALLEL DO
	CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp2) ! \omega_y^{n,k}
	! get the rest of nonlinear term in real space
	!$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
	DO j=1,Ny
		DO i=1,Nx
			nl(i,j)=(nl(i,j)+temp3(i,j)*temp2(i,j))*scalemodes
		END DO
	END DO
	!$OMP END PARALLEL DO
	CALL dfftw_execute_dft_r2c_(planfxy,nl,nlhat) 
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	
	CALL dfftw_execute_dft_c2r_(planbxy,omeghat_temp,omeg)
	!$OMP PARALLEL DO PRIVATE(i,j) SCHEDULE(static)
	DO j=1,Ny
		DO i=1,Nx				
			temp2(i,j)=omeg(i,j)	
		END DO
	END DO 
	!$OMP END PARALLEL DO
	
	PRINT *,'Got initial data, starting timestepping'	
	time(1)=0.0d0
	CALL system_clock(start,count_rate)
	DO t=1,nplots
		DO n=1,plotgap
			chg=1.0d0
			! save old values(__^{n,k} terms in equation)
			!$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
			DO j=1,Ny
				DO i=1,Nx/2+1
					nloldhat(i,j)=nlhat(i,j)
				END DO
			END DO
			!$OMP END PARALLEL DO
			!$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
			DO j=1,Ny
				DO i=1,Nx/2+1
					omegoldhat(i,j)=omeghat(i,j)
				END DO
			END DO
			!$OMP END PARALLEL DO
			DO WHILE (chg>tol)
				!Crank-Nicolson timestepping to get \hat{\omega^{n+1,k+1}}
				!$OMP PARALLEL DO PRIVATE(j,i) SCHEDULE(static)
				DO j=1,Ny
					DO i=1,Nx/2+1
						omeghat(i,j)=( (dtInv+0.5d0*ReInv*(kx(i)*kx(i)+ky(j)*ky(j)))&
								*omegoldhat(i,j) - 0.5d0*(nloldhat(i,j)+nlhat(i,j)))/&
								(dtInv-0.5d0*ReInv*(kx(i)*kx(i)+ky(j)*ky(j)))  
					END DO
				END DO 
				!$OMP END PARALLEL DO
				!$OMP PARALLEL DO PRIVATE(j,i) SCHEDULE(static)
				DO j=1,Ny
					DO i=1,Nx/2+1
						omeghat_temp(i,j)=omeghat(i,j)
					END DO
				END DO 
				!$OMP END PARALLEL DO
				CALL dfftw_execute_dft_c2r_(planbxy,omeghat_temp,omeg)
				! check for convergence
				chg=0.0d0
				!$OMP PARALLEL DO PRIVATE(j,i) SCHEDULE(static) reduction(+: chg)
				DO j=1,Ny
					DO i=1,Nx
						chg=chg+(omeg(i,j)-temp2(i,j))*(omeg(i,j)-temp2(i,j))&
						*scalemodes*scalemodes
					END DO
				END DO
				!$OMP END PARALLEL DO
				!!!!!!!!!!!!!!!!!!!!!!!!!!!!
				!Calculate _{n+1,k+1} terms!
				!!!!!!!!!!!!!!!!!!!!!!!!!!!!
				!$OMP PARALLEL DO PRIVATE(j,i) SCHEDULE(static)
				DO j=1,Ny
					DO i=1,Nx/2+1
						psihat(i,j)=-omeghat(i,j)/(kx(i)*kx(i)+ky(j)*ky(j)+0.10d0**14)
					END DO
				END DO
				!$OMP END PARALLEL DO

				!$OMP PARALLEL DO PRIVATE(j,i) SCHEDULE(static)			
				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1(i,j)=psihat(i,j)*ky(j)*scalemodes
					END DO
				END DO	
				!$OMP END PARALLEL DO			
				CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp3) !u

				! \hat{\omega_x^{n,k}}
				!$OMP PARALLEL DO PRIVATE(j,i) SCHEDULE(static)
				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1(i,j)=omeghat(i,j)*kx(i)
					END DO
				END DO
				!$OMP END PARALLEL DO
				CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp2) ! \omega_x^{n,k}
				! first part nonlinear term in real space
				!$OMP PARALLEL DO PRIVATE(j,i) SCHEDULE(static)
				DO j=1,Ny
					DO i=1,Nx
						nl(i,j)=temp3(i,j)*temp2(i,j)
					END DO
				END DO
				!$OMP END PARALLEL DO

				!$OMP PARALLEL DO PRIVATE(j,i) SCHEDULE(static)
				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1(i,j)=-psihat(i,j)*kx(i)*scalemodes
					END DO
				END DO
				!$OMP END PARALLEL DO
				CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp3) !v	
				! \hat{\omega_y^{n,k}}
				!$OMP PARALLEL DO PRIVATE(j,i) SCHEDULE(static)
				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1(i,j)=omeghat(i,j)*ky(j)
					END DO
				END DO
				!$OMP END PARALLEL DO
				CALL dfftw_execute_dft_c2r_(planbxy,temp1,temp2) ! \omega_y^{n,k}
				! get the rest of nonlinear term in real space
				!$OMP PARALLEL DO PRIVATE(j,i) SCHEDULE(static)
				DO j=1,Ny
					DO i=1,Nx
						nl(i,j)=(nl(i,j)+temp3(i,j)*temp2(i,j))*scalemodes
					END DO
				END DO
				!$OMP END PARALLEL DO
				CALL dfftw_execute_dft_r2c_(planfxy,nl,nlhat) 
				!!!!!!!!!!!!!!!!!!!!!!!!!!!!
				
				!\omega^{n+1,k+1} is saved for next iteration
				!$OMP PARALLEL DO PRIVATE(j,i) SCHEDULE(static)
				DO j=1,Ny
					DO i=1,Nx
						temp2(i,j)=omeg(i,j)
					END DO
				END DO
				!$OMP END PARALLEL DO
			END DO
		END DO	
		time(t+1)=time(t)+dt*plotgap
		!PRINT *, time(t+1)
	END DO
	CALL system_clock(finish,count_rate)
	PRINT*,'Program took ',REAL(finish-start)/REAL(count_rate),&
			'for Time stepping'
		
	!get exact omega
	!$OMP PARALLEL DO PRIVATE(j,i) SCHEDULE(static)
	DO j=1,Ny
		DO i=1,Nx
			omegexact(i,j)=4.0d0*pi*sin(2.0d0*pi*x(i))*&
				sin(2.0d0*pi*y(j))*exp(-8.0d0*ReInv*pi**2*nplots*plotgap*dt)
		END DO
	END DO
	!$OMP END PARALLEL DO
	
	!compute max error
	PRINT *,'Max Error:',maxval(abs(omeg*scalemodes-omegexact))		
	
	!!!!!!!!!!!!!!!!!!!!!!!!
	!copy over data to disk!
	!!!!!!!!!!!!!!!!!!!!!!!!
	write(name_config,'(a,i0,a)') 'omega',1,'.datbin'
	INQUIRE(iolength=iol) omeg(1,1)
	OPEN(unit=11,FILE=name_config,form="unformatted", access="direct",recl=iol) 
	count = 1	
	DO j=1,Ny
		DO i=1,Nx
			WRITE(11,rec=count) omeg(i,j)*scalemodes
			count=count+1
		END DO
	END DO
	CLOSE(11)
			
	name_config = 'xcoord.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO i=1,Nx
		WRITE(11,*) x(i)
	END DO
	CLOSE(11)

	name_config = 'ycoord.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,Ny
		WRITE(11,*) y(j)
	END DO
	CLOSE(11)
	!!!!!!!!!!!!!!!!!!!!!!!!

	CALL dfftw_destroy_plan_(planfxy)
	CALL dfftw_destroy_plan_(planbxy)	
	CALL dfftw_cleanup_threads()	

	DEALLOCATE(time,temp1,temp2,temp3,kx,ky,x,y,&
			omeg,omegoldhat,omegexact, nloldhat,&
			omeghat,nl, nlhat, psihat, omeghat_temp,&
			stat=AllocateStatus)	
	IF (AllocateStatus .ne. 0) STOP
	PRINT *,'Program execution complete'
	END PROGRAM main

==> anc/ArxivPrograms/NS/GPUacc/Makefile <==
F90       = pgf90
FLAGS = -O3 -acc -Mcuda -ta=nvidia
CUDA_PATH = /usr/local/pgi/linux86-64/2012/cuda/4.1
CCFLAGS  = -I$(CUDA_PATH)/include -L$(CUDA_PATH)/lib64 -lcudart -lcufft

BIN =  ns2dcn_acc

all: $(BIN)

ns2dcn_acc: navierstokes.f90 
	$(F90) $(FLAGS) $(CCFLAGS) -o $@ $<

clean:
	$(RM) *.mod
	$(RM) $(BIN)


==> anc/ArxivPrograms/NS/GPUacc/navierstokes.f90 <==
                                                                                                                                                                                                                                                     
 	!--------------------------------------------------------------------
	!
	! PURPOSE
	!
	! This program numerically solves the 2D incompressible Navier-Stokes
	! on a Square Domain [0,1]x[0,1] using pseudo-spectral methods and
	! Crank-Nicolson timestepping. The numerical solution is compared to
	! the exact Taylor-Green Vortex Solution. 
	!
	! AUTHORS
	!
	! B. Cloutier, B.K. Muite, P. Rigge
	! 4 June 2012
	!
	! Periodic free-slip boundary conditions and Initial conditions:
	!	u(x,y,0)=sin(2*pi*x)cos(2*pi*y)
	!	v(x,y,0)=-cos(2*pi*x)sin(2*pi*y)
	! Analytical Solution (subscript denote derivatives):
	!	u(x,y,t)=sin(2*pi*x)cos(2*pi*y)exp(-8*pi^2*t/Re)
	!	v(x,y,t)=-cos(2*pi*x)sin(2*pi*y)exp(-8*pi^2*t/Re)
	!   u_y(x,y,t)=-2*pi*sin(2*pi*x)sin(2*pi*y)exp(-8*pi^2*t/Re)
	!	v_x(x,y,t)=2*pi*sin(2*pi*x)sin(2*pi*y)exp(-8*pi^2*t/Re)
	!	omega=v_x-u_y
	!
	! .. Parameters ..
	!  Nx				= number of modes in x - power of 2 for FFT
	!  Ny				= number of modes in y - power of 2 for FFT
	!  nplots			= number of plots produced
	!  plotgap			= number of timesteps inbetween plots
	!  Re 				= dimensionless Renold's number
	!  ReInv			= 1/Re for optimization
	!  dt				= timestep size 
	!  dtInv			= 1/dt for optimization
	!  tol				= determines when convergences is reached
	!  scalemodes		= 1/(Nx*Ny), scaling after preforming FFTs
	! .. Scalars ..
	!  i				= loop counter in x direction
	!  j				= loop counter in y direction
	!  n				= loop counter for timesteps direction	
	!  allocatestatus	= error indicator during allocation
	!  time				= times at which data is saved
	!  chg				= error at each iteration	
	! .. Arrays ..
	!  omeg				= vorticity	in real space
	!  omeghat			= 2D Fourier transform of vorticity
	!						at next iterate
	!  omegoldhat		= 2D Fourier transform of vorticity at previous
	!						iterate
	!  nl				= nonlinear term 
	!  nlhat			= nonlinear term in Fourier space
	!  nloldhat			= nonlinear term in Fourier space
	!						at previous iterate
	!  omegexact		= taylor-green vorticity at
	!						at final step
	!  psihat			= 2D Fourier transform of streamfunction
	!						at next iteration
	!  temp1/temp2/temp3= reusable complex/real space used for
	!						calculations. This reduces number of
	!						arrays stored.
	! .. Vectors ..
	!  kx				= fourier frequencies in x direction
	!  ky				= fourier frequencies in y direction
	!  x				= x locations
	!  y				= y locations
	!  name_config		= array to store filename for data to be saved    		
	! REFERENCES
	!
	! ACKNOWLEDGEMENTS
	!
	! ACCURACY
	!		
	! ERROR INDICATORS AND WARNINGS
	!
	! FURTHER COMMENTS
	! Check that the initial iterate is consistent with the
	! boundary conditions for the domain specified
	!--------------------------------------------------------------------
	! External libraries required
	!       Cuda FFT
	!       OpenACC
	!       FFTW3           -- Fastest Fourier Transform in the West
	!                       (http://www.fftw.org/)
	!       OpenMP
	
	module precision
	! Precision control

	integer, parameter, public :: Single = kind(0.0) ! Single precision
	integer, parameter, public :: Double = kind(0.0d0) ! Double precision

	integer, parameter, public :: fp_kind = Double
	!integer, parameter, public :: fp_kind = Single

	end module precision

	module cufft

	integer, public :: CUFFT_FORWARD = -1
	integer, public :: CUFFT_INVERSE = 1
	integer, public :: CUFFT_R2C = Z'2a' ! Real to Complex (interleaved)
	integer, public :: CUFFT_C2R = Z'2c' ! Complex (interleaved) to Real
	integer, public :: CUFFT_C2C = Z'29' ! Complex to Complex, interleaved
	integer, public :: CUFFT_D2Z = Z'6a' ! Double to Double-Complex
	integer, public :: CUFFT_Z2D = Z'6c' ! Double-Complex to Double
	integer, public :: CUFFT_Z2Z = Z'69' ! Double-Complex to Double-Complex

	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!
	! cufftPlan2d(cufftHandle *plan, int nx,int ny, cufftType type)
	!
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

	interface cufftPlan2d
	subroutine cufftPlan2d(plan, nx, ny, type) bind(C,name='cufftPlan2d')
	use iso_c_binding
	integer(c_int):: plan
	integer(c_int),value:: nx, ny, type
	end subroutine cufftPlan2d
	end interface cufftPlan2d

	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!
	! cufftDestroy(cufftHandle plan)
	!
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

	interface cufftDestroy
	subroutine cufftDestroy(plan) bind(C,name='cufftDestroy')
	use iso_c_binding
	integer(c_int),value:: plan
	end subroutine cufftDestroy
	end interface cufftDestroy

	interface cufftExecD2Z
    subroutine cufftExecD2Z(plan, idata, odata) &
          & bind(C,name='cufftExecD2Z')
       use iso_c_binding
       use precision
       integer(c_int),  value  :: plan
       real(fp_kind),   device :: idata(1:nx,1:ny)
       complex(fp_kind),device :: odata(1:nx/2+1,1:ny)
    end subroutine cufftExecD2Z
	end interface cufftExecD2Z

	interface cufftExecZ2D
    subroutine cufftExecZ2D(plan, idata, odata) &
          & bind(C,name='cufftExecZ2D')
       use iso_c_binding
       use precision
       integer(c_int),value:: plan
       complex(fp_kind),device:: idata(1:nx/2+1,1:ny)
       real(fp_kind),device :: odata(1:nx,1:ny)
    end subroutine cufftExecZ2D
	end interface cufftExecZ2D	
	end module cufft
	
	
	PROGRAM main	
	USE precision
	USE cufft	
	USE openacc
	
	IMPLICIT NONE		
    INTEGER(kind=4), PARAMETER 			::  Nx=512
	INTEGER(kind=4), PARAMETER 			::  Ny=512
	REAL(kind=8), PARAMETER			::  dt=0.000125d0
	REAL(kind=8), PARAMETER			::  dtInv=1.0d0/REAL(dt,kind(0d0))   
	REAL(kind=8), PARAMETER	&
		::  pi=3.14159265358979323846264338327950288419716939937510d0
	REAL(kind=8), PARAMETER			::  Re=1.0d0 		
	REAL(kind=8), PARAMETER			::	ReInv=1.0d0/REAL(Re,kind(0d0))
	REAL(kind=8), PARAMETER			::	tol=0.1d0**10
	REAL(kind=8)					::  scalemodes
	REAL(kind=8)					::  chg
	INTEGER(kind=4), PARAMETER		::	nplots=1, plotgap=20
	COMPLEX(kind=8), DIMENSION(:), ALLOCATABLE		::  kx,ky						
	REAL(kind=8), DIMENSION(:), ALLOCATABLE			::  x,y,time
	REAL(kind=8), DIMENSION(:,:), ALLOCATABLE		:: omeg,nl, temp2, temp3, omegexact
	COMPLEX(kind=8), DIMENSION(:,:), ALLOCATABLE	:: omegoldhat, nloldhat,&
													   omeghat,nlhat, psihat,temp1
	INTEGER(kind=4)								::  i,j,n,t, allocatestatus
	INTEGER(kind=4)								::  pland2z,planz2d
	INTEGER(kind=4)								::  count, iol 
	CHARACTER*100			 					::  name_config
	INTEGER(kind=4)								::  start, finish, count_rate 
	INTEGER(kind=4)								::  ierr,vecsize,gangsize
	INTEGER(kind=8)								::  planfxy,planbxy
	
	vecsize=32
	gangsize=16
  	PRINT *,'Grid:',Nx,'X',Ny
	PRINT *,'dt:',dt	
	ALLOCATE(time(1:nplots+1),kx(1:Nx),ky(1:Ny),x(1:Nx),y(1:Ny),&
			omeg(1:Nx,1:Ny),omegoldhat(1:Nx/2+1,1:Ny),&
			nloldhat(1:Nx/2+1,1:Ny),temp3(1:Nx,1:Ny),omeghat(1:Nx/2+1,1:Ny),&
			nl(1:Nx,1:Ny),nlhat(1:Nx/2+1,1:Ny), psihat(1:Nx/2+1,1:Ny),&
			temp1(1:Nx/2+1,1:Ny),omegexact(1:Nx,1:Ny),temp2(1:Nx,1:Ny),&
			stat=AllocateStatus)	
	IF (AllocateStatus .ne. 0) STOP 
	PRINT *,'allocated space'
	
	CALL cufftPlan2D(pland2z,nx,ny,CUFFT_D2Z)
	CALL cufftPlan2D(planz2d,nx,ny,CUFFT_Z2D)
 	
	PRINT *,'Setup 2D FFTs'

	! setup fourier frequencies in x-direction
	!$acc data copy(kx,ky,x,y,time,temp3,omeg,nl,temp1,temp2,omegoldhat,nloldhat,omeghat,nlhat,psihat)
	PRINT *, 'Copied arrays over to device'
	!$acc kernels loop
	DO i=1,Nx/2+1
		kx(i)= 2.0d0*pi*cmplx(0.0d0,1.0d0)*REAL(i-1,kind(0d0))  			
	END DO
	!$acc end kernels
	kx(1+Nx/2)=0.0d0
	!$acc kernels loop
	DO i = 1,Nx/2 -1
		kx(i+1+Nx/2)=-kx(1-i+Nx/2)
	END DO	
	!$acc end kernels
	!$acc kernels loop
	DO i=1,Nx
		x(i)=REAL(i-1,kind(0d0))/REAL(Nx,kind(0d0)) 
	END DO
	!$acc end kernels
	! setup fourier frequencies in y-direction
	!$acc kernels loop
	DO j=1,Ny/2+1
		ky(j)= 2.0d0*pi*cmplx(0.0d0,1.0d0)*REAL(j-1,kind(0d0))  			
	END DO
	!$acc end kernels	
	ky(1+Ny/2)=0.0d0
	!$acc kernels loop
	DO j = 1,Ny/2 -1
		ky(j+1+Ny/2)=-ky(1-j+Ny/2)
	END DO
	!$acc end kernels
	!$acc kernels loop	
	DO j=1,Ny
		y(j)=REAL(j-1,kind(0d0))/REAL(Ny,kind(0d0)) 
	END DO
	!$acc end kernels
	scalemodes=1.0d0/REAL(Nx*Ny,kind(0d0))
	PRINT *,'Setup grid and fourier frequencies'

	!initial data
	!$acc kernels loop
	DO j=1,Ny
		DO i=1,NX
			omeg(i,j)=4.0d0*pi*sin(2.0d0*pi*x(i))*sin(2.0d0*pi*y(j))!+0.01d0*cos(2.0d0*pi*y(j))
		END DO
	END DO
	!$acc end kernels
	!\hat{\omega^{n,k}}
	CALL cufftExecD2Z(pland2z,omeg,omeghat)
	
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!get initial nonlinear term using omeghat, psihat, u, and v!
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!\hat{\psi^{n+1,k+1}}
	!$acc kernels loop gang(gangsize), vector(vecsize)
	DO j=1,Ny
		DO i=1,Nx/2+1
			psihat(i,j)=-omeghat(i,j)/(kx(i)*kx(i)+ky(j)*ky(j) + 0.1d0**14)
		END DO
	END DO
	!$acc end kernels
	!\omega^{n+1,k+1}
	CALL cufftExecZ2D(planz2d,omeghat,omeg)
	
	!get \hat{\psi_y^{n+1,k+1}} used to get u, NOTE: u=\psi_y	
	!$acc kernels loop gang(gangsize), vector(vecsize)
	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1(i,j)=psihat(i,j)*ky(j)*scalemodes
		END DO
	END DO	
	!$acc end kernels
	CALL cufftExecZ2D(planz2d,temp1,temp3) !u
	
	! \hat{\omega_x^{n,k}}
	!$acc kernels loop
	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1(i,j)=omeghat(i,j)*kx(i)
		END DO
	END DO
	!$acc end kernels
	! \omega_x^{n,k}
	CALL cufftExecZ2D(planz2d,temp1,temp2)
	
	! first part nonlinear term in real space
	!$acc kernels loop
	DO j=1,Ny
		DO i=1,Nx
			nl(i,j)=temp3(i,j)*temp2(i,j)
		END DO
	END DO
	!$acc end kernels
	
	!get \hat{\psi_x^{n+1,k+1}} used to get v, NOTE: v=-\psi_x
	!$acc kernels loop gang(gangsize), vector(vecsize)
	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1(i,j)=-psihat(i,j)*kx(i)*scalemodes
		END DO
	END DO
	!$acc end kernels
	CALL cufftExecZ2D(planz2d,temp1,temp3) !v
	
	! \hat{\omega_y^{n,k}}
	!$acc kernels loop
	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1(i,j)=omeghat(i,j)*ky(j)
		END DO
	END DO
	!$acc end kernels
	! \omega_y^{n,k}
	CALL cufftExecZ2D(planz2d,temp1,temp2)

	! get the rest of nonlinear term in real space
	!$acc kernels loop
	DO j=1,Ny
		DO i=1,Nx
			nl(i,j)=(nl(i,j)+temp3(i,j)*temp2(i,j))*scalemodes
		END DO
	END DO
	!$acc end kernels
	! transform nonlinear term into fourier space
	CALL cufftExecD2Z(pland2z,nl,nlhat)
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	
	!$acc kernels loop
	DO j=1,Ny
		DO i=1,Nx				
			temp2(i,j)=omeg(i,j)	
		END DO
	END DO
	!$acc end kernels 

	PRINT *,'Got initial data, starting timestepping'	
	time(1)=0.0d0
	CALL system_clock(start,count_rate)
	DO t=1,nplots
		DO n=1,plotgap
			chg=1.0d0
			! save old values(__^{n,k} terms in equation)
			!$acc kernels loop gang(gangsize), vector(vecsize)
			DO j=1,Ny
				DO i=1,Nx/2+1
					nloldhat(i,j)=nlhat(i,j)
				END DO
			END DO
			!$acc end kernels
			!$acc kernels loop gang(gangsize), vector(vecsize)
			DO j=1,Ny
				DO i=1,Nx/2+1
					omegoldhat(i,j)=omeghat(i,j)
				END DO
			END DO
			!$acc end kernels
			DO WHILE (chg>tol)				
				!Crank-Nicolson timestepping to get \hat{\omega^{n+1,k+1}}
				!$acc kernels loop gang(gangsize), vector(vecsize)
				DO j=1,Ny
					DO i=1,Nx/2+1
						omeghat(i,j)=( (dtInv+0.5d0*ReInv*(kx(i)*kx(i)+ky(j)*ky(j)))&
								*omegoldhat(i,j) - 0.5d0*(nloldhat(i,j)+nlhat(i,j)))/&
								(dtInv-0.5d0*ReInv*(kx(i)*kx(i)+ky(j)*ky(j)))  
					END DO
				END DO
				!$acc end kernels
				CALL cufftExecZ2D(planz2d,omeghat,omeg)
				
				! check for convergence
				chg=0.0d0
				!$acc kernels loop gang(gangsize), vector(vecsize)
				DO j=1,Ny
					DO i=1,Nx
						chg=chg+(omeg(i,j)-temp2(i,j))*(omeg(i,j)-temp2(i,j))&
						*scalemodes*scalemodes
					END DO
				END DO
				!$acc end kernels
				
				!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
				!get nonlinear term using omeghat, psihat, u, and v!
				!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
				!\hat{\psi^{n+1,k+1}}
				!$acc kernels loop gang(gangsize), vector(vecsize)
				DO j=1,Ny
					DO i=1,Nx/2+1
						psihat(i,j)=-omeghat(i,j)/(kx(i)*kx(i)+ky(j)*ky(j) + 0.1d0**14)
					END DO
				END DO
				!$acc end kernels
				!\omega^{n+1,k+1}
				CALL cufftExecZ2D(planz2d,omeghat,omeg)
				
				!get \hat{\psi_y^{n+1,k+1}} used to get u, NOTE: u=\psi_y	
				!$acc kernels loop gang(gangsize), vector(vecsize)
				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1(i,j)=psihat(i,j)*ky(j)*scalemodes
					END DO
				END DO	
				!$acc end kernels
				CALL cufftExecZ2D(planz2d,temp1,temp3) !u
				
				! \hat{\omega_x^{n,k}}
				!$acc kernels loop
				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1(i,j)=omeghat(i,j)*kx(i)
					END DO
				END DO
				!$acc end kernels
				! \omega_x^{n,k}
				CALL cufftExecZ2D(planz2d,temp1,temp2)
				
				! first part nonlinear term in real space
				!$acc kernels loop
				DO j=1,Ny
					DO i=1,Nx
						nl(i,j)=temp3(i,j)*temp2(i,j)
					END DO
				END DO
				!$acc end kernels
				
				!get \hat{\psi_x^{n+1,k+1}} used to get v, NOTE: v=-\psi_x
				!$acc kernels loop gang(gangsize), vector(vecsize)
				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1(i,j)=-psihat(i,j)*kx(i)*scalemodes
					END DO
				END DO
				!$acc end kernels
				CALL cufftExecZ2D(planz2d,temp1,temp3)
				
				! \hat{\omega_y^{n,k}}
				!$acc kernels loop
				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1(i,j)=omeghat(i,j)*ky(j)
					END DO
				END DO
				!$acc end kernels
				! \omega_y^{n,k}
				CALL cufftExecZ2D(planz2d,temp1,temp2)

				! get the rest of nonlinear term in real space
				!$acc kernels loop
				DO j=1,Ny
					DO i=1,Nx
						nl(i,j)=(nl(i,j)+temp3(i,j)*temp2(i,j))*scalemodes
					END DO
				END DO
				!$acc end kernels
				! transform nonlinear term into fourier space
				CALL cufftExecD2Z(pland2z,nl,nlhat)
				!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

				!\omega^{n+1,k+1} is saved for next iteration
				!$acc kernels loop gang(gangsize), vector(vecsize)
				DO j=1,Ny
					DO i=1,Nx
						temp2(i,j)=omeg(i,j)
					END DO
				END DO
				!$acc end kernels
			END DO
		END DO	
		time(t+1)=time(t)+dt*plotgap
		!PRINT *, time(t+1)
	END DO
	CALL system_clock(finish,count_rate)
	PRINT*,'Program took ',REAL(finish-start)/REAL(count_rate),&
			'for Time stepping'
		
	!get exact omega
	!$acc kernels loop gang(gangsize), vector(vecsize)
	DO j=1,Ny
		DO i=1,Nx
			omegexact(i,j)=4.0d0*pi*sin(2.0d0*pi*x(i))*&
				sin(2.0d0*pi*y(j))*exp(-8.0d0*ReInv*pi**2*nplots*plotgap*dt)
		END DO
	END DO
	!$acc end kernels
	!$acc end data
	
	!compute max error
	PRINT *,'Max Error:',maxval(abs(omeg*scalemodes-omegexact))		
	
	!!!!!!!!!!!!!!!!!!!!!!!!
	!copy over data to disk!
	!!!!!!!!!!!!!!!!!!!!!!!!
	write(name_config,'(a,i0,a)') 'omega',1,'.datbin'
	INQUIRE(iolength=iol) omeg(1,1)
	OPEN(unit=11,FILE=name_config,form="unformatted", access="direct",recl=iol) 
	count = 1	
	DO j=1,Ny
		DO i=1,Nx
			WRITE(11,rec=count) omeg(i,j)*scalemodes
			count=count+1
		END DO
	END DO
	CLOSE(11)
	
	name_config = 'time.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO i=1,Nplots+1
		WRITE(11,*) time(i)
	END DO
	CLOSE(11)		
	
	name_config = 'xcoord.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO i=1,Nx
		WRITE(11,*) x(i)
	END DO
	CLOSE(11)

	name_config = 'ycoord.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO j=1,Ny
		WRITE(11,*) y(j)
	END DO
	CLOSE(11)
	!!!!!!!!!!!!!!!!!!!!!!!!

	CALL cufftDestroy(pland2z)
	CALL cufftDestroy(planz2d)	
	
	DEALLOCATE(time,temp1,temp2,temp3,kx,ky,x,y,&
			omeg,omegoldhat,omegexact, nloldhat,&
			omeghat,nl, nlhat, psihat,&
			stat=AllocateStatus)	
	IF (AllocateStatus .ne. 0) STOP
	PRINT *,'Program execution complete'	
	
	END PROGRAM main

==> anc/ArxivPrograms/NS/GPUcuda/Makefile <==
CC       = nvcc
CUDA_PATH = /usr/local/cuda/
CUDA_SDK_PATH = /usr/local/NVIDIA_GPU_Computing_SDK/CUDALibraries
CCFLAGS  = -O3 -arch=sm_20 -I$(CUDA_SDK_PATH)/common/inc \
	-I$(CUDA_PATH)/include -L$(CUDA_PATH)/lib64 -lcudart -lcufft

BIN = ns2dcn 

all: $(BIN)

ns2dcn: navierstokes.cu
	$(CC) $(CCFLAGS) -o $@ $<
	
clean:
	$(RM) $(BIN)


==> anc/ArxivPrograms/NS/GPUcuda/navierstokes.cu <==
/*--------------------------------------------------------------------
*
* PURPOSE
*
* This program numerically solves the 2D incompressible Navier-Stokes
* on a Square Domain [0,1]x[0,1] using pseudo-spectral methods and
* Crank-Nicolson timestepping. The numerical solution is compared to
* the exact Taylor-Green Vortex Solution. 
*
* Periodic free-slip boundary conditions and Initial conditions:
*	u(x,y,0)=sin(2*pi*x)cos(2*pi*y)
*	v(x,y,0)=-cos(2*pi*x)sin(2*pi*y)
* Analytical Solution (subscript denote derivatives):
*	u(x,y,t)=sin(2*pi*x)cos(2*pi*y)exp(-8*pi^2*t/Re)
*	v(x,y,t)=-cos(2*pi*x)sin(2*pi*y)exp(-8*pi^2*t/Re)
*   u_y(x,y,t)=-2*pi*sin(2*pi*x)sin(2*pi*y)exp(-8*pi^2*t/Re)
*	v_x(x,y,t)=2*pi*sin(2*pi*x)sin(2*pi*y)exp(-8*pi^2*t/Re)
*	omega=v_x-u_y
*
* AUTHORS
*
* B. Cloutier, B.K. Muite, P. Rigge
* 4 June 2012
*
* .. Scalars ..
*  Nx				= number of modes in x - power of 2 for FFT
*  Ny				= number of modes in y - power of 2 for FFT
*  nplots			= number of plots produced
*  plotgap			= number of timesteps inbetween plots
*  Re 				= Reynold's number
*  dt				= timestep size 
*  tol				= determines when convergences is reached
*  i				= loop counter in x direction
*  j				= loop counter in y direction
*  n				= loop counter for timesteps between plots	
*  nn 				= loop counter for plots
*  chg				= error at each iteration	
*  max				= maximum error
*  pi				= value of pi
*  xsize    		= size of real arrays in x direction
*  ysize    		= size of real arrays in y direction
*  gridsize 		= size of array for complex data
*  start_time		= start time of computation
*  end_time			= end time of evaluation
*  pland2z			= Forward 2d fft plan  (CUFFT)
*  planz2d 			= Backward 2d fft plan (CUFFT)
*  nThreads			= Number of threads for GPU to use
*  nBlocksR			= number of blocks for GPU to use for real arrays
*  nBlocksC			= number of blocks for GPU to use for complex arrays
*
* .. Arrays on CPU ..
*
*  u				= velocity in x direction
*  v				= velocity in y direction
*  omeg				= vorticity	in real space
*  omegold			= vorticity in real space at previous
*						iterate
*  omegexact		= taylor-green vorticity at
*						at final step
*  x				= x locations
*  y				= y locations
*
* .. Arrays on GPU ..
*
*  u_d				= velocity in x direction
*  v_d				= velocity in y direction
*  omeg_d			= vorticity	in real space
*  omegold			= vorticity in real space at previous
*						iterate
*  omegoldhat_d		= 2D Fourier transform of vorticity at previous
*						iterate
*  nlhat_d			= nonlinear term in Fourier space
*  nloldhat_d		= nonlinear term in Fourier space
*						at previous iterate
*  omegexact		= taylor-green vorticity at
*						at final step
*  psihat_d			= 2D Fourier transform of streamfunction
*						at next iteration
*  omegcheck_d		= store of vorticity at previous iterate
*  temp1_d 			= temporary real space used for
*						calculations.
*  temp2_d 			= temporary complex space used for
*						calculations. 
*  kx_d				= fourier frequencies in x direction
*  ky_d				= fourier frequencies in y direction
*  x_d				= x locations
*  y_d				= y locations
*
* REFERENCES
*
* ACKNOWLEDGEMENTS
*
* The format for the complex data types and style has followed examples on 
* the Nvidia website
*
* ACCURACY
*		
* ERROR INDICATORS AND WARNINGS
*
* FURTHER COMMENTS
* Check that the initial iterate is consistent with the
* boundary conditions for the domain specified
*--------------------------------------------------------------------
* External libraries required
*       Cuda FFT
*/


#include <math.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <sys/time.h>

#include <cufft.h>
#include <cutil_inline.h>

typedef double2 cmplx;
typedef double real;
typedef cufftDoubleReal cufftReal_;
typedef cufftDoubleComplex cufftCmplx;
#define cufftMyExecF cufftExecD2Z
#define cufftMyExecB cufftExecZ2D
#define CUFFT_TFORM_FORWARD  CUFFT_D2Z
#define CUFFT_TFORM_BACKWARD CUFFT_Z2D

static __device__ __host__ inline cmplx cmul(cmplx a, cmplx b){
	cmplx c;
	c.x = a.x * b.x - a.y * b.y;
	c.y = a.x * b.y + a.y * b.x;
	return c;
}

static __device__ inline cmplx cadd (cmplx a, cmplx b) {
  cmplx c;
  c.x = a.x + b.x;
  c.y = a.y + b.y;
  return c;
}

static __device__ inline cmplx csub (cmplx a, cmplx b) {
  cmplx c;
  c.x = a.x - b.x;
  c.y = a.y - b.y;
  return c;
}

static __device__ inline cmplx cscale(cmplx a, real b) {
	cmplx c;
	c.x = a.x * b;
	c.y = a.y * b;
	return c;
}

void initialdata (int Nx, int Ny, real pi, real *x, real *y, real *omeg) {
	int i, j;
	for(j=0; j<Ny; j++){
		for(i=0; i<Nx; i++){
			omeg[Nx*j + i] = 4.0*pi*sin(2.0*pi*x[i])*sin(2.0*pi*y[j]);
		}
	}
}

static __global__ void nonlin1(int Ny, real *kx_d, cmplx *omeghat_d, cmplx *temp1_d) {
  int idx = blockIdx.x * blockDim.x + threadIdx.x;
  int i;
  i = idx / (Ny/2+1);	
  cmplx c;
  c.x=(real)0.0;
  c.y=kx_d[i];
  temp1_d[idx]=cmul(omeghat_d[idx], c);
}

static __global__ void nonlin2(real *u_d, real *temp2_d, real *nl_d) {
	int idx = blockIdx.x * blockDim.x + threadIdx.x;
	nl_d[idx]=u_d[idx]*temp2_d[idx];
}

static __global__ void nonlin3(int Ny, real *ky_d, cmplx *omeghat_d, cmplx *temp1_d) {
	int idx = blockIdx.x * blockDim.x + threadIdx.x;
	int j;
	cmplx c;
	j = idx % (Ny/2+1);	
	c.x=(real)0.0;
	c.y=ky_d[j];
	temp1_d[idx]=cmul(omeghat_d[idx], c);
}

static __global__ void nonlin4(int Nx, int Ny, real *nl_d, real *v_d, real *temp2_d) {
	int idx = blockIdx.x * blockDim.x + threadIdx.x;
	real scale= (real) 1./(real)(Nx*Ny);
	nl_d[idx]=(nl_d[idx]+v_d[idx]*temp2_d[idx])*scale;
}

static __global__ void nextstep1(int Nx, int Ny, real dt, real Re, real *kx_d, real *ky_d, cmplx *omeghat_d, cmplx *omegoldhat_d, cmplx *nloldhat_d, cmplx *nlhat_d) {
	int idx = blockIdx.x * blockDim.x + threadIdx.x;
	int i,j;
	i = idx / (Ny/2+1);
	j = idx % (Ny/2+1);	
	
	real coef1 = (real) 1.*(-kx_d[i]*kx_d[i] - ky_d[j]*ky_d[j]);
	real coef2 = (real) 1./(dt);
	real coef3 = (real) 1./(Re);
	real coef4 = (real) 1.*(coef2 + (real)0.5*coef3*coef1);
	
	cmplx term1 = cscale (omegoldhat_d[idx],coef4);
	cmplx term2 = cadd (nloldhat_d[idx],nlhat_d[idx]);
	cmplx term3 = cscale (term2, (real)0.5);
	real coef5 = (real) 1./(coef2 - (real)0.5*coef3*coef1);
	omeghat_d[idx] = cscale(csub (term1,term3), coef5);

}

static __global__ void nextstep2(int Nx, int Ny, real *kx_d, real *ky_d, cmplx *omeghat_d, cmplx *psihat_d) {
	int idx = blockIdx.x * blockDim.x + threadIdx.x;
	int i,j;
	i = idx / (Ny/2+1);
	j = idx % (Ny/2+1);	

	real coef6 = (real) -1./(-kx_d[i]*kx_d[i] - ky_d[j]*ky_d[j] + pow((real)0.10,14));
	psihat_d[idx] = cscale(omeghat_d[idx],coef6);	
}

static __global__ void nextstep3(int Nx, int Ny, cmplx *psihat_d, real *kx_d, cmplx *temp1_d) {
	int idx = blockIdx.x * blockDim.x + threadIdx.x;
	int i;
	cmplx c;
	i = idx / (Ny/2+1);	
	c.x=(real)0.0;
	c.y=-kx_d[i]/(real)(Nx*Ny);
	temp1_d[idx]= cmul(c,psihat_d[idx]);
}
	
static __global__ void nextstep4(int Nx, int Ny, cmplx *psihat_d, real *ky_d, cmplx *temp1_d){
	int idx = blockIdx.x * blockDim.x + threadIdx.x;
	int j;
	cmplx c;
	j = idx % (Ny/2+1);
	c.x=(real)0.0;
	c.y=ky_d[j]/(real)(Nx*Ny);
	temp1_d[idx]=cmul(c,psihat_d[idx]);
}
			
static __global__ void copyRealArray(real *lhs, real *rhs) {
	int idx = blockIdx.x * blockDim.x + threadIdx.x;
	lhs[idx]=rhs[idx];
}

static __global__ void copyCmplxArray(cmplx *lhs, cmplx *rhs) {
	int idx = blockIdx.x * blockDim.x + threadIdx.x;
	lhs[idx].x=rhs[idx].x;
	lhs[idx].y=rhs[idx].y;
}

static __global__ void checkConvergence1(int Nx, int Ny, real *omeg_d, real *omegcheck_d) {
	int idx = blockIdx.x * blockDim.x + threadIdx.x;
	real scale=(real)1.0/(real)(Nx*Ny);
	omegcheck_d[idx] = ((omeg_d[idx]-omegcheck_d[idx])*scale);
	omegcheck_d[idx] = omegcheck_d[idx]*omegcheck_d[idx]; 
}


void savedata (int Nx, int Ny, int nplot, real *omeg) {
  FILE *f = NULL;
  char nameconfig1[128];
  nameconfig1[0]='\0';
  sprintf (nameconfig1, "data/omeg%.10d.datbin", nplot);
  f = fopen (nameconfig1, "wb");
  real *omegscale;
  omegscale = (real*)malloc (Nx * Ny * sizeof(real));
  int i;
  for (i=0; i<Nx*Ny; i++) {
    omegscale[i] = omeg[i]*1./(real)(Nx*Ny);
  }
  fwrite (omegscale, sizeof(real), Nx*Ny, f);
  fclose (f);
}

int main(){
	// declare variables
	cufftHandle planz2d, pland2z;	
	real chg, max;
	real pi;
	int Nx=1024;
	int Ny=1024;
	int nplots=1;
	int plotgap=20;
	real Re = 1.e0;
	real tol = 10.e-10;
	real dt = 0.000125;
	int nThreads;
	int nBlocksR;
	int nBlocksC;
	real *kx,*ky;
	real *x, *y, *omeg, *omegexact;
	int i, j, n, nn;
	struct timeval start_time, end_time;
	// declare variables for GPU
	real *u_d, *v_d;
	real *omegcheck_d, *omeg_d, *nl_d, *temp2_d;
	cmplx *omegoldhat_d, *nloldhat_d, *omeghat_d, *nlhat_d, *psihat_d, *temp1_d;
	real *kx_d, *ky_d;
	real *x_d, *y_d;
	size_t xsize	= Nx * sizeof(real);
	size_t ysize	= Ny * sizeof(real);
	size_t gridsize = Nx * (Ny/2+1)*sizeof(cmplx);

	pi = 3.14159265358979323846264338327950288419716939937510;
	nThreads= (min(512, Nx));
	nBlocksR= (Nx * Ny / nThreads);
	nBlocksC= (Nx * (Ny/2+1) / nThreads);
	
	printf("Program starting\n");
	printf("Grid: %d X %d\n",Nx,Ny);
	printf("dt: %lf\n",dt);
	
	kx=(real*) malloc(xsize);
	ky=(real*) malloc(ysize);
	x=(real*) malloc(xsize);
	y=(real*) malloc(ysize);
	omeg=(real*) malloc(Nx * Ny * sizeof(real));
	omegexact=(real*) malloc(Nx * Ny * sizeof(real));

	printf("Allocated CPU arrays\n");
	
	cutilSafeCall(cudaMalloc((void**)&u_d, Nx * Ny * sizeof(cufftReal_)));
	cutilSafeCall(cudaMalloc((void**)&v_d, Nx * Ny * sizeof(cufftReal_)));
	cutilSafeCall(cudaMalloc((void**)&omegcheck_d, Nx * Ny * sizeof(cufftReal_)));
	cutilSafeCall(cudaMalloc((void**)&omeg_d, Nx * Ny * sizeof(cufftReal_)));
	cutilSafeCall(cudaMalloc((void**)&nl_d, Nx * Ny * sizeof(cufftReal_)));
	cutilSafeCall(cudaMalloc((void**)&temp2_d, Nx * Ny * sizeof(cufftReal_)));
	cutilSafeCall(cudaMalloc((void**)&omegoldhat_d, gridsize));
	cutilSafeCall(cudaMalloc((void**)&nloldhat_d, gridsize));
	cutilSafeCall(cudaMalloc((void**)&omeghat_d, gridsize));
	cutilSafeCall(cudaMalloc((void**)&nlhat_d, gridsize));
	cutilSafeCall(cudaMalloc((void**)&psihat_d, gridsize));
	cutilSafeCall(cudaMalloc((void**)&temp1_d, gridsize));
	cutilSafeCall(cudaMalloc((void**)&kx_d, Nx * sizeof(cufftReal_)));
	cutilSafeCall(cudaMalloc((void**)&ky_d, Ny * sizeof(cufftReal_)));
	cutilSafeCall(cudaMalloc((void**)&x_d, Nx * sizeof(cufftReal_)));
	cutilSafeCall(cudaMalloc((void**)&y_d, Ny * sizeof(cufftReal_)));
	printf("Allocated GPU arrays\n");

	cufftSafeCall(cufftPlan2d(&pland2z, Nx, Ny, CUFFT_TFORM_FORWARD));
	cufftSafeCall(cufftPlan2d(&planz2d, Nx, Ny, CUFFT_TFORM_BACKWARD));
	printf("Setup FFTs\n");
	
	// setup fourier frequencies
	for(i=0; i<Nx/2; i++)
		kx[i]=2.0*pi*(real)i; 			
	kx[Nx/2]=0;	
	for(i=0; i<Nx/2-1; i++)
		kx[Nx/2+1+i] = -kx[Nx/2-1-i];
	for(i=0; i<Nx; i++)
		x[i]=(real)i/(real)Nx; 
		
	for(j=0; j<Ny/2; j++)
		ky[j]=2.0*pi*(real)j;  			
	ky[Ny/2]=0.0;
	for(j=0; j<Ny/2-1; j++)
		ky[Ny/2+1+j]=-ky[Ny/2-1-j];
	for(j=0; j<Ny; j++)
		y[j]=(real)j/(real)Ny; 
		
	cutilSafeCall(cudaMemcpy(kx_d,kx,Nx*sizeof(real),cudaMemcpyHostToDevice));
	cutilSafeCall(cudaMemcpy(x_d,x,Nx*sizeof(real),cudaMemcpyHostToDevice));
	cutilSafeCall(cudaMemcpy(ky_d,ky,Ny*sizeof(real),cudaMemcpyHostToDevice));
	cutilSafeCall(cudaMemcpy(y_d,y,Ny*sizeof(real),cudaMemcpyHostToDevice));
	
	printf("Setup grid and fourier frequencies\n");

	//!!!!!!!!!!!!!!
	//!initial data!
	//!!!!!!!!!!!!!!
	initialdata(Nx,Ny,pi,x,y,omeg);
	cutilSafeCall(cudaMemcpy(omeg_d,omeg,Ny*Nx*sizeof(real),cudaMemcpyHostToDevice));
	printf("Copied initial data to device\n");
	
	copyRealArray <<< nBlocksR, nThreads >>>(omegcheck_d, omeg_d);
	cutilCheckMsg("Kernel execution failed: [ copyRealArray ]");
	cufftSafeCall(cufftMyExecF(pland2z,(cufftReal_ *)omeg_d,(cufftCmplx *)omeghat_d));

	nextstep2 <<< nBlocksC, nThreads >>> (Nx, Ny, kx_d, ky_d, omeghat_d, psihat_d);
	cutilCheckMsg("Kernel execution failed: [ nextstep2 ]");
 				
	nextstep3 <<< nBlocksC, nThreads >>>(Nx,Ny,psihat_d,kx_d,temp1_d);
	cutilCheckMsg("Kernel execution failed: [ nextstep3 ]");
	cufftSafeCall(cufftMyExecB(planz2d,(cufftCmplx *)temp1_d,(cufftReal_ *)v_d));

	nextstep4 <<< nBlocksC, nThreads >>>(Nx,Ny,psihat_d,kx_d,temp1_d);
	cutilCheckMsg("Kernel execution failed: [ nextstep4 ]");
	cufftSafeCall(cufftMyExecB(planz2d,(cufftCmplx *)temp1_d,(cufftReal_ *)u_d));


	//!!!!!!!!!!!!!!!!!!!!!!!!
	//!initial nonlinear term!
	//!!!!!!!!!!!!!!!!!!!!!!!!'
	nonlin1 <<< nBlocksC, nThreads >>>(Nx,kx_d,omeghat_d,temp1_d);
	cutilCheckMsg("Kernel execution failed: [ nonlin1 ]");
    cufftSafeCall(cufftMyExecB(planz2d,(cufftCmplx *)temp1_d,(cufftReal_ *)temp2_d));
	nonlin2 <<< nBlocksR, nThreads >>>(u_d,temp2_d,nl_d);
	cutilCheckMsg("Kernel execution failed: [ nonlin2 ]");
    nonlin3 <<< nBlocksC, nThreads >>>(Ny,ky_d,omeghat_d,temp1_d);
	cutilCheckMsg("Kernel execution failed: [ nonlin3 ]");
	cufftSafeCall(cufftMyExecB(planz2d,(cufftCmplx *)temp1_d,(cufftReal_ *)temp2_d));
	nonlin4 <<< nBlocksR, nThreads >>>(Nx,Ny,nl_d,v_d,temp2_d);
	cutilCheckMsg("Kernel execution failed: [ nonlin4 ]");
    cutilSafeCall(cudaMemcpy(omeg, nl_d, Nx * Ny * sizeof(real), cudaMemcpyDeviceToHost));
    
    
	cufftSafeCall(cufftMyExecF(pland2z,(cufftReal_ *)nl_d,(cufftCmplx *)nlhat_d));
	//!!!!!!!!!!!!!!!!!!!!!

	printf("Got initial data, starting timestepping\n");	
	gettimeofday(&start_time, NULL);
	
	for(nn=1; nn<=nplots; nn++){
		for(n=1; n<=plotgap; n++){
			chg=1.0;
			copyCmplxArray <<< nBlocksC, nThreads >>>(nloldhat_d,nlhat_d);
			cutilCheckMsg("Kernel execution failed: [ copyCmplxArray ]");
			copyCmplxArray <<< nBlocksC, nThreads >>>(omegoldhat_d,omeghat_d);
			cutilCheckMsg("Kernel execution failed: [ copyCmplxArray ]");
			while(chg>tol){
				//!!!!!!!!!!!!!!!!!!!!!!
				//!{n,k} nonlinear term!
				//!!!!!!!!!!!!!!!!!!!!!!
				nonlin1 <<< nBlocksC, nThreads >>>(Ny,kx_d,omeghat_d,temp1_d);
				cutilCheckMsg("Kernel execution failed: [ nonlin1 ]");
				cufftSafeCall(cufftMyExecB(planz2d, (cufftCmplx *)temp1_d, (cufftReal_ *)temp2_d));
				nonlin2 <<< nBlocksR, nThreads >>>(u_d, temp2_d, nl_d);
				cutilCheckMsg("Kernel execution failed: [ nonlin2 ]");
				nonlin3 <<< nBlocksC, nThreads >>>(Ny, ky_d, omeghat_d, temp1_d);
				cutilCheckMsg("Kernel execution failed: [ nonlin3 ]");
				cufftSafeCall(cufftMyExecB(planz2d, (cufftCmplx *)temp1_d, (cufftReal_ *)temp2_d));
				nonlin4 <<< nBlocksR, nThreads >>>(Nx, Ny, nl_d, v_d, temp2_d);
				cutilCheckMsg("Kernel execution failed: [ nonlin4 ]");
 				cutilSafeCall(cudaMemcpy(omeg, nl_d, Nx * Ny * sizeof(real), cudaMemcpyDeviceToHost));
    			
				cufftSafeCall(cufftMyExecF(pland2z, (cufftReal_ *)nl_d, (cufftCmplx *)nlhat_d));
				//!!!!!!!!!!!!!!!!!!!!!
				nextstep1 <<< nBlocksC, nThreads >>>(Nx,Ny,dt,Re,kx_d,ky_d,omeghat_d,omegoldhat_d,nloldhat_d,nlhat_d);
				cutilCheckMsg("Kernel execution failed: [ nextstep1 ]");
				// Calculate streamfunction in fourier space, psihat
		 		nextstep2 <<< nBlocksC, nThreads >>> (Nx, Ny, kx_d, ky_d, omeghat_d, psihat_d);
				cutilCheckMsg("Kernel execution failed: [ nextstep2 ]");
 				// Calculate y velocity
				nextstep3 <<< nBlocksC, nThreads >>>(Nx,Ny,psihat_d,kx_d,temp1_d);
				cutilCheckMsg("Kernel execution failed: [ nextstep3 ]");
				cufftSafeCall(cufftMyExecB(planz2d,(cufftCmplx *)temp1_d,(cufftReal_ *)v_d));
				// Calculate x velocity
				nextstep4 <<< nBlocksC, nThreads >>>(Nx,Ny,psihat_d,kx_d,temp1_d);
				cutilCheckMsg("Kernel execution failed: [ nextstep4 ]");
				cufftSafeCall(cufftMyExecB(planz2d,(cufftCmplx *)temp1_d,(cufftReal_ *)u_d));

				cufftSafeCall(cufftMyExecB(planz2d, (cufftCmplx *)omeghat_d, (cufftReal_ *)omeg_d));
				checkConvergence1 <<< nBlocksR, nThreads >>>(Nx, Ny, omeg_d, omegcheck_d);
				cutilCheckMsg("Kernel execution failed: [ checkConvergence1 ]");
				cufftSafeCall(cufftMyExecF(pland2z, (cufftReal_ *)omegcheck_d, (cufftCmplx *)temp1_d));
				cutilSafeCall(cudaMemcpy(omeg, temp1_d, sizeof(real), cudaMemcpyDeviceToHost));
				chg=omeg[0];				
				copyRealArray <<< nBlocksR, nThreads >>>(omegcheck_d, omeg_d);
				cutilCheckMsg("Kernel execution failed: [ copyRealArray ]");	
			}
		}	
	}
	
	gettimeofday(&end_time, NULL);
	start_time.tv_sec = end_time.tv_sec - start_time.tv_sec;
	start_time.tv_usec = end_time.tv_usec - start_time.tv_usec;
	printf ("Timstepping took %lf seconds...\n", (real)(start_time.tv_sec) + (real)(start_time.tv_usec) / (real)1000000.);
	
	cutilSafeCall(cudaMemcpy(omeg, omeg_d, Nx * Ny * sizeof(real), cudaMemcpyDeviceToHost));

	// get exact omega
	for(j=0; j<Ny; j++) {
		 for(i=0;i<Nx;i++){
			omegexact[j*Ny+i]=4.0*pi*sin(2.0*pi*x[i])*sin(2.0*pi*y[j])*exp(-8.0*pi*pi*(real)nplots*(real)plotgap*dt/Re);
		}
	}
	
	max=0;
	for(i=0; i<Nx*Ny;i++) {
		omeg[i]=omeg[i]/(real)(Nx*Ny);
		chg=abs(omeg[i]-omegexact[i]);
		if(chg>=max) 
			max=chg;
	} 
	printf("Maximum error %lf ...\n", max);
	
	// turn of saving data for benchmarking
	//savedata (Nx,Ny,0,omeg);
	printf("Saved to disk\n");
	cutilSafeCall (cudaFree ((void*)kx_d));
	cutilSafeCall (cudaFree ((void*)ky_d));
	cutilSafeCall (cudaFree ((void*)x_d));
	cutilSafeCall (cudaFree ((void*)y_d));
	cutilSafeCall (cudaFree ((void*)u_d));
	cutilSafeCall (cudaFree ((void*)v_d));
	cutilSafeCall (cudaFree ((void*)temp1_d));
	cutilSafeCall (cudaFree ((void*)temp2_d));
	cutilSafeCall (cudaFree ((void*)omeg_d));
	cutilSafeCall (cudaFree ((void*)nl_d));
	cutilSafeCall (cudaFree ((void*)omegcheck_d));
	cutilSafeCall (cudaFree ((void*)omegoldhat_d));
	cutilSafeCall (cudaFree ((void*)nloldhat_d));
	cutilSafeCall (cudaFree ((void*)nlhat_d));
	cutilSafeCall (cudaFree ((void*)psihat_d));
	printf("Deallocated GPU arrays \n");

	cufftSafeCall (cufftDestroy (pland2z));
	cufftSafeCall (cufftDestroy (planz2d));
	printf("Destroyed CUFFT plans \n");
	free (kx);
	free (ky);
	free (x);
	free (y);
	free (omeg);
	free (omegexact);
	printf ("Deallocated CPU arrays\n");
	printf("End Program \n");
	return 0;
}


==> anc/ArxivPrograms/NS/GPUcuf/Makefile <==
F90       = pgf90
FLAGS = -O3 -Mcuda -Minfo 
CUDA_PATH = /usr/local/pgi/linux86-64/2012/cuda/4.1
CCFLAGS  = -I$(CUDA_PATH)/include -L$(CUDA_PATH)/lib64 -lcudart -lcufft

BIN =  ns2dcn

all: $(BIN)

ns2dcn: navierstokes.cuf 
	$(F90) $(FLAGS) $(CCFLAGS) -o $@ $<

clean:
	$(RM) *.mod
	$(RM) $(BIN)


==> anc/ArxivPrograms/NS/GPUcuf/navierstokes.cuf <==
                                                                     
                                                                     
                                                                     
                                             
 	!--------------------------------------------------------------------
	!
	! PURPOSE
	!
	! This program numerically solves the 2D incompressible Navier-Stokes
	! on a Square Domain [0,1]x[0,1] using pseudo-spectral methods and
	! Crank-Nicolson timestepping. The numerical solution is compared to
	! the exact Taylor-Green Vortex Solution. 
	!
	! AUTHORS
	!
	! B. Cloutier, B.K. Muite, P. Rigge
	! 4 June 2012
	!
	! Periodic free-slip boundary conditions and Initial conditions:
	!	u(x,y,0)=sin(2*pi*x)cos(2*pi*y)
	!	v(x,y,0)=-cos(2*pi*x)sin(2*pi*y)
	! Analytical Solution (subscript denote derivatives):
	!	u(x,y,t)=sin(2*pi*x)cos(2*pi*y)exp(-8*pi^2*t/Re)
	!	v(x,y,t)=-cos(2*pi*x)sin(2*pi*y)exp(-8*pi^2*t/Re)
	!   u_y(x,y,t)=-2*pi*sin(2*pi*x)sin(2*pi*y)exp(-8*pi^2*t/Re)
	!	v_x(x,y,t)=2*pi*sin(2*pi*x)sin(2*pi*y)exp(-8*pi^2*t/Re)
	!	omega=v_x-u_y
	!
	! .. Parameters ..
	!  Nx				= number of modes in x - power of 2 for FFT
	!  Ny				= number of modes in y - power of 2 for FFT
	!  nplots			= number of plots produced
	!  plotgap			= number of timesteps inbetween plots
	!  Re 				= dimensionless Renold's number
	!  ReInv			= 1/Re for optimization
	!  dt				= timestep size 
	!  dtInv			= 1/dt for optimization
	!  tol				= determines when convergences is reached
	!  numthreads		= number of CPUs used in calculation
	! .. Scalars ..
	!  i				= loop counter in x direction
	!  j				= loop counter in y direction
	!  n				= loop counter for timesteps direction	
	!  allocatestatus	= error indicator during allocation
	!  time				= times at which data is saved
	!  chg				= error at each iteration	
	! .. Arrays (gpu) ..
	!  omeg_d				= vorticity	in real space
	!  omeghat_d			= 2D Fourier transform of vorticity
	!						at next iterate
	!  omegoldhat_d		= 2D Fourier transform of vorticity at previous
	!						iterate
	!  nloldhat_d			= nonlinear term in Fourier space
	!						at previous iterate
	!  psihat_d			= 2D Fourier transform of streamfunction
	!						at next iteration
	!  temp1_d/temp2_d/temp3_d		= reusable complex/real space used for
	!								calculations. This reduces number of
	!								arrays stored.
	! .. Vectors (gpu) ..
	!  kx_d				= fourier frequencies in x direction
	!  ky_d				= fourier frequencies in y direction
	!  x_d				= x locations
	!  y_d				= y locations
	!  name_config		= array to store filename for data to be saved    		
	! REFERENCES
	!
	! ACKNOWLEDGEMENTS
	!
	! ACCURACY
	!		
	! ERROR INDICATORS AND WARNINGS
	!
	! FURTHER COMMENTS
	! This program has not been fully optimized.
	!--------------------------------------------------------------------	
	module precision
	! Precision control

	integer, parameter, public :: Single = kind(0.0) ! Single precision
	integer, parameter, public :: Double = kind(0.0d0) ! Double precision

	integer, parameter, public :: fp_kind = Double
	!integer, parameter, public :: fp_kind = Single

	end module precision

	module cufft

	integer, public :: CUFFT_FORWARD = -1
	integer, public :: CUFFT_INVERSE = 1
	integer, public :: CUFFT_R2C = Z'2a' ! Real to Complex (interleaved)
	integer, public :: CUFFT_C2R = Z'2c' ! Complex (interleaved) to Real
	integer, public :: CUFFT_C2C = Z'29' ! Complex to Complex, interleaved
	integer, public :: CUFFT_D2Z = Z'6a' ! Double to Double-Complex
	integer, public :: CUFFT_Z2D = Z'6c' ! Double-Complex to Double
	integer, public :: CUFFT_Z2Z = Z'69' ! Double-Complex to Double-Complex

	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!
	! cufftPlan2d(cufftHandle *plan, int nx,int ny, cufftType type)
	!
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

	interface cufftPlan2d
	subroutine cufftPlan2d(plan, nx, ny, type) bind(C,name='cufftPlan2d')
	use iso_c_binding
	integer(c_int):: plan
	integer(c_int),value:: nx, ny, type
	end subroutine cufftPlan2d
	end interface cufftPlan2d

	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!
	! cufftDestroy(cufftHandle plan)
	!
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

	interface cufftDestroy
	subroutine cufftDestroy(plan) bind(C,name='cufftDestroy')
	use iso_c_binding
	integer(c_int),value:: plan
	end subroutine cufftDestroy
	end interface cufftDestroy

	interface cufftExecD2Z
    subroutine cufftExecD2Z(plan, idata, odata) &
          & bind(C,name='cufftExecD2Z')
       use iso_c_binding
       use precision
       integer(c_int),  value  :: plan
       real(fp_kind),   device :: idata(1:nx,1:ny)
       complex(fp_kind),device :: odata(1:nx,1:ny)
    end subroutine cufftExecD2Z
	end interface cufftExecD2Z

	interface cufftExecZ2D
    subroutine cufftExecZ2D(plan, idata, odata) &
          & bind(C,name='cufftExecZ2D')
       use iso_c_binding
       use precision
       integer(c_int),value:: plan
       complex(fp_kind),device:: idata(1:nx,1:ny)
       real(fp_kind),device :: odata(1:nx,1:ny)
    end subroutine cufftExecZ2D
	end interface cufftExecZ2D	
	
	end module cufft
	
	PROGRAM main	
	use precision
	use cufft
	! declare variables
    IMPLICIT NONE		
    INTEGER(kind=4), PARAMETER		::  Nx=4096
	INTEGER(kind=4), PARAMETER 		::  Ny=4096	
	INTEGER(kind=8)	 				::  temp=10000000
	REAL(fp_kind), PARAMETER		::  dt=0.000125d0	!dt=0.000002d0
	REAL(fp_kind), PARAMETER		::  dtInv=1.0d0/REAL(dt,kind(0d0))   
	REAL(fp_kind), PARAMETER	&
		::  pi=3.14159265358979323846264338327950288419716939937510d0
	REAL(fp_kind), PARAMETER		::  Re=1.0d0		
	REAL(fp_kind), PARAMETER		::	ReInv=1.0d0/REAL(Re,kind(0d0))
	REAL(fp_kind), PARAMETER		::	tol=0.1d0**10
	REAL(fp_kind)					::  scalemodes,chg
	INTEGER(kind=4), PARAMETER		::	nplots=1,plotgap=20				
	REAL(fp_kind),DIMENSION(:), ALLOCATABLE		::  x,y
	REAL(fp_kind),DIMENSION(:,:), ALLOCATABLE	::	omeg,omegexact
	INTEGER(kind=4)								::  i,j,n,t, AllocateStatus
	INTEGER(kind=4)								::  planz2d,pland2z, kersize
	!variables used for saving data and timing		
	INTEGER(kind=4)								::	start, finish, count_rate,count, iol	
	CHARACTER*100			 					::  name_config
	! Declare variables for GPU	
	REAL(fp_kind), DEVICE, DIMENSION(:,:), ALLOCATABLE		::	omeg_d,nl_d, temp2_d,&
																temp3_d
	COMPLEX(fp_kind), DEVICE, DIMENSION(:,:), ALLOCATABLE	:: omegoldhat_d, nloldhat_d,&
																omeghat_d, nlhat_d, psihat_d,&
																temp1_d								
	COMPLEX(fp_kind), DEVICE, DIMENSION(:), ALLOCATABLE		::  kx_d,ky_d						
	REAL(kind=8),DEVICE, DIMENSION(:), ALLOCATABLE			::  x_d,y_d

	kersize=min(Nx,256)
	PRINT *,'Program starting'
    	PRINT *,'Grid:',Nx,'X',Ny
	PRINT *,'dt:',dt	
	ALLOCATE(x(1:Nx),y(1:Ny),omeg(1:Nx,1:Ny),omegexact(1:Nx,1:Ny),&
			stat=AllocateStatus)
	IF (AllocateStatus .ne. 0) STOP		
	PRINT *,'Allocated CPU arrays'
	ALLOCATE(kx_d(1:Nx/2+1),ky_d(1:Ny),x_d(1:Nx),y_d(1:Ny),omeg_d(1:Nx,1:Ny),&
			omegoldhat_d(1:Nx/2+1,1:Ny),nloldhat_d(1:Nx/2+1,1:Ny),&
			omeghat_d(1:Nx/2+1,1:Ny),nl_d(1:Nx,1:Ny),&
			nlhat_d(1:Nx/2+1,1:Ny),psihat_d(1:Nx/2+1,1:Ny),temp1_d(1:Nx/2+1,1:Ny),&
			temp2_d(1:Nx,1:Ny),temp3_d(1:Nx,1:Ny),stat=AllocateStatus)	
	IF (AllocateStatus .ne. 0) STOP 
	PRINT *,'Allocated GPU arrays'
	CALL cufftPlan2D(pland2z,nx,ny,CUFFT_D2Z)
	CALL cufftPlan2D(planz2d,nx,ny,CUFFT_Z2D)	
	PRINT *,'Setup FFTs'

	! setup fourier frequencies
	!$cuf kernel do <<< *,* >>>
	DO i=1,Nx/2+1
		kx_d(i)= 2.0d0*pi*cmplx(0.0d0,1.0d0)*REAL(i-1,kind=fp_kind)  			
	END DO
	kx_d(1+Nx/2)=0.0d0
	!$cuf kernel do <<< *,* >>>
	DO i=1,Nx
		x_d(i)=REAL(i-1,kind(0d0))/REAL(Nx,kind=fp_kind) 
	END DO
	!$cuf kernel do <<< *,* >>>
	DO j=1,Ny/2+1
		ky_d(j)= 2.0d0*pi*cmplx(0.0d0,1.0d0)*REAL(j-1,kind=fp_kind)  			
	END DO	
 	ky_d(1+Ny/2)=0.0d0
  	!$cuf kernel do <<< *,* >>>
	DO j = 1,Ny/2 -1
		ky_d(j+1+Ny/2)=-ky_d(1-j+Ny/2)
	END DO	
	!$cuf kernel do <<< *, * >>>
	DO j=1,Ny
		y_d(j)=REAL(j-1,kind(0d0))/REAL(Ny,kind=fp_kind) 
	END DO	
	scalemodes=1.0d0/REAL(Nx*Ny,kind=fp_kind)
	PRINT *,'Setup grid and fourier frequencies'

	!$cuf kernel do <<<  *,*  >>>
	DO j=1,Ny
		DO i=1,Nx
			omeg_d(i,j)=4.0d0*pi*sin(2.0d0*pi*x_d(i))*sin(2.0d0*pi*y_d(j))!+0.01d0*cos(2.0d0*pi*y_d(j))
		END DO
	END DO
	CALL cufftExecD2Z(pland2z,omeg_d,omeghat_d) 
	
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	!get initial nonlinear term using omeghat to find psihat, u, and v!
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
 	!$cuf kernel do <<<  *,*  >>>
	DO j=1,Ny
		DO i=1,Nx/2+1
			psihat_d(i,j)=-omeghat_d(i,j)/(kx_d(i)*kx_d(i)+ky_d(j)*ky_d(j)+0.10d0**14)
		END DO
	END DO
	
 	!$cuf kernel do <<<  *,*  >>> 				
	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1_d(i,j)=psihat_d(i,j)*ky_d(j)*scalemodes
		END DO
	END DO				
	CALL cufftExecZ2D(planz2d,temp1_d,temp3_d) !u
	
 	!$cuf kernel do <<<  *,*  >>>
	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1_d(i,j)=omeghat_d(i,j)*kx_d(i)
		END DO
	END DO
	CALL cufftExecZ2D(planz2d,temp1_d,temp2_d) !omega_x
	
 	!$cuf kernel do <<<  *,*  >>>
	DO j=1,Ny
		DO i=1,Nx
			nl_d(i,j)=temp3_d(i,j)*temp2_d(i,j)
		END DO
	END DO
	
 	!$cuf kernel do <<<  *,*  >>>
	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1_d(i,j)=-psihat_d(i,j)*kx_d(i)*scalemodes
		END DO
	END DO		
	CALL cufftExecZ2D(planz2d,temp1_d,temp3_d) !v

 	!$cuf kernel do <<<  *,*  >>>
	DO j=1,Ny
		DO i=1,Nx/2+1
			temp1_d(i,j)=omeghat_d(i,j)*ky_d(j)
		END DO
	END DO
	CALL cufftExecZ2D(planz2d,temp1_d,temp2_d) !omega_y
	
	!combine to get full nonlinear term in real space
 	!$cuf kernel do <<<  *,*  >>>
	DO j=1,Ny
		DO i=1,Nx
			nl_d(i,j)=(nl_d(i,j)+temp3_d(i,j)*temp2_d(i,j))*scalemodes
		END DO
	END DO
	CALL cufftExecD2Z(pland2z,nl_d,nlhat_d) 
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	
	temp2_d=omeg_d !omegacheck
	PRINT *,'Got initial data, starting timestepping'	
	CALL system_clock(start,count_rate)
	DO t=1,nplots
		DO n=1,plotgap
			chg=1.0d0
			nloldhat_d=nlhat_d
			omegoldhat_d=omeghat_d
			DO WHILE (chg>tol)
			  	!$cuf kernel do(2) <<< (2,*), (kersize,1) >>>
				DO j=1,Ny
					DO i=1,Nx/2+1
						omeghat_d(i,j)=((dtInv+0.5d0*ReInv*(kx_d(i)*kx_d(i)+ky_d(j)*ky_d(j)))&
								*omegoldhat_d(i,j) - 0.5d0*(nloldhat_d(i,j)+nlhat_d(i,j)))&
								/(dtInv-0.5d0*ReInv*(kx_d(i)*kx_d(i)+ky_d(j)*ky_d(j)))   
					END DO
				END DO 
			    !$cuf kernel do(2) <<< (2,*), (kersize,1) >>>
				DO j=1,Ny
					DO i=1,Nx/2+1
						psihat_d(i,j)=-omeghat_d(i,j)/(kx_d(i)*kx_d(i)+ky_d(j)*ky_d(j)+0.10d0**14)
					END DO
				END DO
				CALL cufftExecZ2D(planz2d,omeghat_d,omeg_d)
				
				!check for convergence
				chg=0.0d0
			    !$cuf kernel do(2) <<< (2,*), (kersize,1) >>>
				DO j=1,Ny
					DO i=1,Nx
						chg=chg+(omeg_d(i,j)-temp2_d(i,j))*(omeg_d(i,j)-temp2_d(i,j))&
						*scalemodes*scalemodes
					END DO
				END DO
				
				!!!!!!!!!!!!!!!!
				!nonlinear term!
				!!!!!!!!!!!!!!!!			
				!$cuf kernel do(2) <<< (2,*), (kersize,1) >>> 				
				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1_d(i,j)=psihat_d(i,j)*ky_d(j)*scalemodes
					END DO
				END DO				
				CALL cufftExecZ2D(planz2d,temp1_d,temp3_d) !u
				
				!$cuf kernel do(2) <<< (2,*), (kersize,1) >>>
				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1_d(i,j)=omeghat_d(i,j)*kx_d(i)
					END DO
				END DO
				CALL cufftExecZ2D(planz2d,temp1_d,temp2_d) !omega_x
				
				!$cuf kernel do(2) <<< (2,*), (kersize,1) >>>
				DO j=1,Ny
					DO i=1,Nx
						nl_d(i,j)=temp3_d(i,j)*temp2_d(i,j)
					END DO
				END DO
				
				!$cuf kernel do(2) <<< (2,*), (kersize,1) >>>
				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1_d(i,j)=-psihat_d(i,j)*kx_d(i)*scalemodes
					END DO
				END DO		
				CALL cufftExecZ2D(planz2d,temp1_d,temp3_d) !v

				!$cuf kernel do(2) <<< (2,*), (kersize,1) >>>
				DO j=1,Ny
					DO i=1,Nx/2+1
						temp1_d(i,j)=omeghat_d(i,j)*ky_d(j)
					END DO
				END DO
				CALL cufftExecZ2D(planz2d,temp1_d,temp2_d) !omega_y
				
				!combine to get full nonlinear term in real space
				!$cuf kernel do(2) <<< (2,*), (kersize,1) >>>
				DO j=1,Ny
					DO i=1,Nx
						nl_d(i,j)=(nl_d(i,j)+temp3_d(i,j)*temp2_d(i,j))*scalemodes
					END DO
				END DO
				CALL cufftExecD2Z(pland2z,nl_d,nlhat_d) 
				!!!!!!!!!!!!!!!!
				
				temp2_d=omeg_d !save omegacheck
			END DO
		END DO	
		!PRINT *, t*plotgap*dt
	END DO
	CALL system_clock(finish,count_rate)
	PRINT*,'Program took ',REAL(finish-start)/REAL(count_rate),&
			'for Time stepping'
	
	! Copy grid back to host
	x=x_d
	y=y_d		
	omeg=omeg_d
	
	!get exact omega
	DO j=1,Ny
		DO i=1,Nx
			omegexact(i,j)=4.0d0*pi*sin(2.0d0*pi*x(i))*&
				sin(2.0d0*pi*y(j))*exp(-8.0d0*ReInv*pi**2*nplots*plotgap*dt)
		END DO
	END DO
	!compute max error
	PRINT *,'Max Error:',maxval(abs(omeg*scalemodes-omegexact))	

	temp=temp+1
	write(name_config,'(a,i0,a)') 'omega',temp,'.datbin'
	INQUIRE(iolength=iol) omeg(1,1)
	OPEN(unit=11,FILE=name_config,form="unformatted", access="direct",recl=iol) 
	count = 1	
	DO j=1,Ny
		DO i=1,Nx
			WRITE(11,rec=count) omeg(i,j)*scalemodes
			count=count+1
		END DO
	END DO
	CLOSE(11)
	
	CALL cufftDestroy(planz2d)
	CALL cufftDestroy(pland2z)
	PRINT *,'Destroyed fft plan'
	
	DEALLOCATE(x,y,omeg,omegexact,stat=AllocateStatus)	
	IF (AllocateStatus .ne. 0) STOP
	PRINT *,'Deallocated CPU memory'
	
	DEALLOCATE(kx_d,ky_d,x_d,y_d,&
			omeg_d,omegoldhat_d, nloldhat_d,omeghat_d,&
			nl_d, nlhat_d,temp1_d,temp2_d,temp3_d,&
			psihat_d,stat=AllocateStatus)	
	IF (AllocateStatus .ne. 0) STOP
	PRINT *,'Deallocated GPU memory'
	PRINT *,'Program execution complete'
	END PROGRAM main

==> anc/ArxivPrograms/SineGordon/CPU/Makefile <==
#define the complier
COMPILER = gfortran
# compilation settings, optimization, precision, parallelization
FLAGS = -O3  -m64

# libraries
FFTW_LINK=$(FFTW33_LIBPATH)
LIBS = ${FFTW_LINK} -lfftw3
# source list for main program
SOURCES =  sgsemiimp2d.f90 initialdata.f90 savedata.f90 getgrid.f90 \
			storeold.f90 saveresults.f90 enercalc.f90

sg2d: $(SOURCES)
		${COMPILER} -o sg2d $(FLAGS) $(SOURCES) $(LIBS)

clean:
	rm sg2d


==> anc/ArxivPrograms/SineGordon/CPU/en.dat <==
  5.94770181088532298E-004
  5.94770274516878304E-004


==> anc/ArxivPrograms/SineGordon/CPU/enercalc.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine program calculates the energy for the nonlinear
! sine-Gordon equation in 2 dimensions
! u_{tt}-u_{xx}+u_{yy}=-sin(u)
!
! The energy density is given by
! 0.5u_t^2+0.5u_x^2+0.5u_y^2+0.5u^2+(1-cos(u))
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Scalars ..
!  Nx                           = number of modes in x - power of 2 for FFT
!  Ny                           = number of modes in y - power of 2 for FFT
!  planfxy                      = Forward 2d fft plan
!  planbxy                      = Backward 2d fft plan
!  dt                           = timestep
! .. Arrays ..
!  u                            = approximate solution
!  uold                         = approximate solution
!  temp1                        = array to hold temporary values
!  temp2                        = array to hold temporary values
! .. Vectors ..
!  kx                           = fourier frequencies in x direction
!  ky                           = fourier frequencies in y direction
!
! OUTPUT
!
! .. Scalars ..
!  enkin                        = Kinetic energy
!  enstr                        = Strain energy
!  enpot                        = Potential energy
!  en                           = Total energy
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  j                            = loop counter in y direction
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External routines required
!
! External libraries required
!       FFTW3    -- Fastest Fourier Transform in the West
!                       (http://www.fftw.org/)
!       OpenMP library
SUBROUTINE enercalc(Nx,Ny,planfxy,planbxy,dt,enkin,enstr,&
     enpot,en,kx,ky,temp1,temp2,u,uold)
  USE omp_lib
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                             :: Nx,Ny
  REAL(KIND=8), INTENT(IN)                                :: dt
  INTEGER(KIND=8), INTENT(IN)                             :: planfxy
  INTEGER(KIND=8), INTENT(IN)                             :: planbxy
  COMPLEX(KIND=8), DIMENSION(1:Nx),INTENT(IN)             :: kx
  COMPLEX(KIND=8), DIMENSION(1:Ny),INTENT(IN)             :: ky
  REAL   (KIND=8), DIMENSION(1:Nx,1:Ny),INTENT(IN)        :: u,uold
  COMPLEX(KIND=8), DIMENSION(1:Nx,1:Ny),INTENT(INOUT)     :: temp1,temp2
  REAL(KIND=8), INTENT(OUT)                               :: enkin,enstr
  REAL(KIND=8), INTENT(OUT)                               :: enpot,en
  INTEGER(KIND=4)                                         :: j
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=0.5d0*(uold(1:Nx,j)+u(1:Nx,j))
  END DO
  CALL dfftw_execute_dft_(planfxy,temp1,temp2)
  !.. Strain energy ..
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=kx(1:Nx)*temp2(1:Nx,j)
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planbxy,temp1,temp2)
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=abs(temp2(1:Nx,j)/REAL(Nx*Ny,kind(0d0)))**2
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enstr=0.5d0*REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=0.5d0*(uold(1:Nx,j)+u(1:Nx,j))
  END DO
  CALL dfftw_execute_dft_(planfxy,temp1,temp2)
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=ky(j)*temp2(1:Nx,j)
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planbxy,temp1,temp2)
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=abs(temp2(1:Nx,j)/REAL(Nx*Ny,kind(0d0)))**2
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enstr=enstr+0.5d0*REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  ! .. Kinetic Energy ..
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=( abs(u(1:Nx,j)-uold(1:Nx,j))/dt )**2
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2,temp1)
  enkin=0.5d0*REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  ! .. Potential Energy ..
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=1-cos(0.5*u(1:Nx,j)+0.5*uold(1:Nx,j))
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2,temp1)
  enpot=REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  en=enpot+enkin+enstr
END SUBROUTINE enercalc


==> anc/ArxivPrograms/SineGordon/CPU/enkin.dat <==
   0.0000000000000000     
  3.89921655287633396E-004


==> anc/ArxivPrograms/SineGordon/CPU/enpot.dat <==
  1.96882823358794071E-004
  9.42961037658874906E-005


==> anc/ArxivPrograms/SineGordon/CPU/enstr.dat <==
  3.97887357729738282E-004
  1.10552515463357471E-004


==> anc/ArxivPrograms/SineGordon/CPU/getgrid.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine gets grid points and fourier frequencies for a
! pseudospectral simulation of the 2D nonlinear sine-Gordon equation
!
! u_{tt}-u_{xx}-u_{yy}=-sin(u)
!
! The boundary conditions are u(x=0,y)=u(2*Lx*\pi,y),
!     u(x,y=0)=u(x,y=2*Ly*\pi)
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Scalars ..
!  Nx                         = number of modes in x - power of 2 for FFT
!  Ny                         = number of modes in y - power of 2 for FFT
!  Lx                         = width of box in x direction
!  Ly                         = width of box in y direction
!  pi                         = 3.14...
! OUTPUT
!
! .. Vectors ..
!  x                          = x locations
!  y                          = y locations
!  kx                         = fourier frequencies in x direction
!  ky                         = fourier frequencies in y direction
!  name_config                = file name
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  i                          = loop counter in x direction
!  j                          = loop counter in y direction
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External libraries required
! OpenMP library
SUBROUTINE getgrid(Nx,Ny,Lx,Ly,pi,name_config,x,y,kx,ky)
  USE omp_lib
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                           :: Nx,Ny
  REAL(kind=8), INTENT(IN)                              :: Lx,Ly,pi
  REAL(KIND=8), DIMENSION(1:NX), INTENT(OUT)            :: x
  REAL(KIND=8), DIMENSION(1:NY), INTENT(OUT)            :: y
  COMPLEX(KIND=8), DIMENSION(1:NX), INTENT(OUT)         :: kx
  COMPLEX(KIND=8), DIMENSION(1:NY), INTENT(OUT)         :: ky
  CHARACTER*100, INTENT(OUT)                            :: name_config
  INTEGER(kind=4)                                       :: i,j
  !$OMP PARALLEL DO PRIVATE(i) SCHEDULE(static)
  DO i=1,1+Nx/2
     kx(i)= cmplx(0.0d0,1.0d0)*REAL(i-1,kind(0d0))/Lx
  END DO
  !$OMP END PARALLEL DO
  kx(1+Nx/2)=0.0d0
  !$OMP PARALLEL DO PRIVATE(i) SCHEDULE(static)
  DO i = 1,Nx/2 -1
     kx(i+1+Nx/2)=-kx(1-i+Nx/2)
  END DO
  !$OMP END PARALLEL DO
  !$OMP PARALLEL DO PRIVATE(i) SCHEDULE(static)
  DO i=1,Nx
     x(i)=(-1.0d0 + 2.0d0*REAL(i-1,kind(0d0))/REAL(Nx,kind(0d0)))*pi*Lx
  END DO
  !$OMP END PARALLEL DO
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,1+Ny/2
     ky(j)= cmplx(0.0d0,1.0d0)*REAL(j-1,kind(0d0))/Ly
  END DO
  !$OMP END PARALLEL DO
  ky(1+Ny/2)=0.0d0
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j = 1,Ny/2 -1
     ky(j+1+Ny/2)=-ky(1-j+Ny/2)
  END DO
  !$OMP END PARALLEL DO
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     y(j)=(-1.0d0 + 2.0d0*REAL(j-1,kind(0d0))/REAL(Ny,kind(0d0)))*pi*Ly
  END DO
  !$OMP END PARALLEL DO
  ! Save x grid points in text format
  name_config = 'xcoord.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO i=1,Nx
     WRITE(11,*) x(i)
  END DO
  CLOSE(11)
  ! Save y grid points in text format
  name_config = 'ycoord.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,Ny
     WRITE(11,*) y(j)
  END DO
  CLOSE(11)
END SUBROUTINE getgrid


==> anc/ArxivPrograms/SineGordon/CPU/initialdata.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine gets initial data for nonlinear sine-Gordon equation
! in 2 dimensions
! u_{tt}-u_{xx}-u_{yy}=-sin(u)
!
! The boundary conditions are u(x=-Lx*\pi,y)=u(x=Lx*\pi,y),
!     u(x,y=-Ly*\pi)=u(x,y=Ly*\pi)
! The initial condition is u=0.5*exp(-x^2-y^2)
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Parameters ..
!  Nx                         = number of modes in x - power of 2 for FFT
!  Ny                         = number of modes in y - power of 2 for FFT
! .. Vectors ..
!  x                          = x locations
!  y                          = y locations
!
! OUTPUT
!
! .. Arrays ..
!  u                          = initial solution
!  uold                       = approximate solution based on time derivative of
!                                     initial solution
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  i                          = loop counter in x direction
!  j                          = loop counter in y direction
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External libraries required
! OpenMP library
SUBROUTINE initialdata(Nx,Ny,x,y,u,uold)
  USE omp_lib
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                           :: Nx,Ny
  REAL(KIND=8), DIMENSION(1:NX), INTENT(IN)             :: x
  REAL(KIND=8), DIMENSION(1:NY), INTENT(IN)             :: y
  REAL(KIND=8), DIMENSION(1:NX,1:NY), INTENT(OUT)       :: u,uold
  INTEGER(kind=4)                                       :: j
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     u(1:Nx,j)=0.5d0*exp(-1.0d0*(x(1:Nx)**2 +y(j)**2))
  END DO
  !$OMP END PARALLEL DO
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     uold(1:Nx,j)=0.5d0*exp(-1.0d0*(x(1:Nx)**2 +y(j)**2))
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE initialdata


==> anc/ArxivPrograms/SineGordon/CPU/savedata.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine saves a two dimensional real array in binary
! format
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Scalars ..
!  Nx                         = number of modes in x - power of 2 for FFT
!  Ny                         = number of modes in y - power of 2 for FFT
!  plotnum                    = number of plot to be made
! .. Arrays ..
!  name_config                = root of filename to save to
!  field                      = real data to be saved
!
! .. Output   ..
! plotnum                     = number of plot to be saved
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  i                          = loop counter in x direction
!  j                          = loop counter in y direction
!  count                      = counter
!  iol                        = size of file
!  ind                        = index
! .. Arrays ..
!  number_file                = file name for datbin
!
SUBROUTINE savedata(Nx,Ny,plotnum,name_config,field)
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                           :: Nx,Ny
  INTEGER(KIND=4), INTENT(IN)                           :: plotnum
  REAL(KIND=8), DIMENSION(1:NX,1:NY), INTENT(IN)        :: field
  CHARACTER*100, INTENT(IN)                             :: name_config
  INTEGER(kind=4)                                       :: i,j,iol,count,ind
  CHARACTER*100                                         :: number_file
  ! write datbin
  ! create character array with full filename
  ind = index(name_config,' ') - 1
  WRITE(number_file,'(i0)') 10000000+plotnum
  number_file = name_config(1:ind)//number_file
  ind = index(number_file,' ') - 1
  number_file = number_file(1:ind)//'.datbin'
  INQUIRE( iolength=iol )       field(1,1)
  OPEN(unit=11,FILE=number_file,form="unformatted",access="direct",recl=iol)
  count=1
  DO j=1,Ny
     DO i=1,Nx
        WRITE(11,rec=count) field(i,j)
        count=count+1
     END DO
  END DO
  CLOSE(11)

END SUBROUTINE savedata


==> anc/ArxivPrograms/SineGordon/CPU/saveresults.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine saves the energy and times stored during the
! computation for the nonlinear sine-Gordon equation
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Parameters ..
!  Nt                           = number of timesteps
!  plotgap                      = timesteps between plots
! .. Vectors ..
!  time                         = times at which save data
!  en                           = total energy
!  enstr                        = strain energy
!  enpot                        = potential energy
!  enkin                        = kinetic energy
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  j                            = loop counter
! .. Arrays ..
!  name_config                  = array to hold the filename
!
SUBROUTINE saveresults(Nt,plotgap,time,en,enstr,enkin,enpot)
  IMPLICIT NONE
  INTEGER(kind=4), INTENT(IN)                             :: plotgap,Nt
  REAL(KIND=8), DIMENSION(1+Nt/plotgap+1), INTENT(IN)     :: en,enstr,enpot,enkin
  REAL(KIND=8), DIMENSION(1+Nt/plotgap), INTENT(IN)       :: time
  INTEGER(kind=4)                                         :: j
  CHARACTER*100                                           :: name_config

  name_config = 'tdata.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap
     WRITE(11,*) time(j)
  END DO
  CLOSE(11)

  name_config = 'en.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) en(j)
  END DO
  CLOSE(11)

  name_config = 'enkin.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) enkin(j)
  END DO
  CLOSE(11)

  name_config = 'enpot.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) enpot(j)
  END DO
  CLOSE(11)

  name_config = 'enstr.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) enstr(j)
  END DO
  CLOSE(11)
END SUBROUTINE saveresults


==> anc/ArxivPrograms/SineGordon/CPU/sgsemiimp2d.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This program solves nonlinear sine-Gordon equation in 2 dimensions
! u_{tt}-u_{xx}+u_{yy}=-sin(u)
! using a second order implicit-explicit time stepping scheme.
!
! The boundary conditions are u(x=0,y)=u(2*Lx*\pi,y),
!       u(x,y=0)=u(x,y=2*Ly*\pi)
! The initial condition is u=0.5*exp(-x^2-y^2)
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! .. Parameters ..
!  Nx                           = number of modes in x - power of 2 for FFT
!  Ny                           = number of modes in y - power of 2 for FFT
!  Nt                           = number of timesteps to take
!  plotgap                      = number of timesteps between plots
!  FFTW_IN_PLACE        		= value for FFTW input
!  FFTW_MEASURE         		= value for FFTW input
!  FFTW_EXHAUSTIVE      		= value for FFTW input
!  FFTW_PATIENT         		= value for FFTW input
!  FFTW_ESTIMATE        		= value for FFTW input
!  FFTW_FORWARD     			= value for FFTW input
!  FFTW_BACKWARD        		= value for FFTW input
!  pi = 3.14159265358979323846264338327950288419716939937510d0
!  Lx                           = width of box in x direction
!  Ly                           = width of box in y direction
! .. Scalars ..
!  i                            = loop counter in x direction
!  j                            = loop counter in y direction
!  n                            = loop counter for timesteps direction
!  allocatestatus       		= error indicator during allocation
!  start                        = variable to record start time of program
!  finish                       = variable to record end time of program
!  count_rate           		= variable for clock count rate
!  planfxy                      = Forward 2d fft plan
!  planbxy                      = Backward 2d fft plan
!  dt                           = timestep
!  plotnum                      = number of plot
! .. Arrays ..
!  u                    		= approximate solution
!  uold                         = approximate solution
!  v                    		= Fourier transform of approximate solution
!  vold                         = Fourier transform of approximate solution
!  nonlinhat            		= Fourier transform of nonlinear term, u^3
! .. Vectors ..
!  kx                           = Fourier frequencies in x direction
!  ky                           = Fourier frequencies in y direction
!  x                            = x locations
!  y                            = y locations
!  time                         = times at which save data
!  en                           = total energy
!  enstr                        = strain energy
!  enpot                        = potential energy
!  enkin                        = kinetic energy
!  name_config          		= array to store filename for data to be saved
!  fftfxy                       = array to setup 2D Fourier transform (real to complex)
!  fftbxy                       = array to setup 2D Fourier transform (complex to real)
!  fftfc                        = array to setup 2D Fourier transform (complex to complex forward)
!  fftbb                        = array to setup 2D Fourier transform (complex to complex backward)
!
! REFERENCES
!
! ACKNOWLEDGEMENTS
!
! ACCURACY
!		
! ERROR INDICATORS AND WARNINGS
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External routines required
!       getgrid.f90     -- Get initial grid of points
!       initialdata.f90 -- Get initial data
!       enercalc.f90 	-- Subroutine to calculate the energy
!       savedata.f90 	-- Save initial data
!       storeold.f90 	-- Store old data
! External libraries required
!       FFTW3    		-- Fast Fourier Transform in the West Library
!                       (http://www.fftw.org/)
!       OpenMP library
PROGRAM sg2d
  IMPLICIT NONE
  INTEGER(kind=4), PARAMETER                        ::  Nx=1024
  INTEGER(kind=4), PARAMETER                        ::  Ny=Nx
  INTEGER(kind=4), PARAMETER                        ::  Nt=500
  INTEGER(kind=4), PARAMETER                        ::  plotgap=Nt+1
  REAL(kind=8), PARAMETER                           :: &
       pi=3.14159265358979323846264338327950288419716939937510d0
  REAL(kind=8), PARAMETER                           ::  Lx=5.0d0
  REAL(kind=8), PARAMETER                           ::  Ly=5.0d0
  REAL(kind=8)                                      ::  dt=0.0010d0
  COMPLEX(kind=8), DIMENSION(:), ALLOCATABLE        ::  kx,ky
  REAL(kind=8),          DIMENSION(:), ALLOCATABLE  ::  x,y
  REAL(kind=8), DIMENSION(:,:), ALLOCATABLE         ::  u,uold
  COMPLEX(kind=8), DIMENSION(:,:), ALLOCATABLE      ::  temp1,temp2
  COMPLEX(kind=8), DIMENSION(:,:), ALLOCATABLE      ::  v,vold,nonlinhat
  REAL(kind=8), DIMENSION(:,:), ALLOCATABLE         ::  savearray
  REAL(kind=8), DIMENSION(:), ALLOCATABLE           ::  time,enkin,enstr,enpot,en
  REAL(kind=8)                                      ::  scalemodes
  INTEGER(kind=4)                                   ::  i,j,n,allocatestatus
  INTEGER(kind=4)                                   ::  start, finish, count_rate, plotnum
  INTEGER(kind=4), PARAMETER                        ::  FFTW_IN_PLACE = 8, FFTW_MEASURE = 0, &
       FFTW_EXHAUSTIVE = 8, FFTW_PATIENT = 32, FFTW_ESTIMATE = 64
  INTEGER(kind=4),PARAMETER                         ::  FFTW_FORWARD = -1,&
       FFTW_BACKWARD=1, FFTW_PRESERVE_INPUT=16
  INTEGER(kind=8)                                   ::  planfxy,planbxy,planfc,planbc
  CHARACTER*100                                     ::  name_config
  ! print run information
  PRINT *,"Nx=", Nx
  PRINT *,"Ny=", Nx
  PRINT *,"Nt=", Nt
  PRINT *,"Lx=", Lx
  PRINT *,"Ly=", Ly
  PRINT *,"dt=", dt
  ! Start short parallel region to count threads
  ALLOCATE(kx(1:Nx),ky(1:Ny),x(1:Nx),y(1:Ny),nonlinhat(1:Nx/2+1,1:Ny),&
       u(1:Nx,1:Ny),uold(1:Nx,1:Ny),temp1(1:Nx,1:Ny),temp2(1:Nx,1:Ny),&
       v(1:Nx/2+1,1:Ny),vold(1:Nx/2+1,1:Ny),&
       savearray(1:Nx,1:Ny),time(1:1+Nt/plotgap+1),en(1:1+Nt/plotgap+1),&
       enkin(1:1+Nt/plotgap+1),enstr(1:1+Nt/plotgap+1),enpot(1:1+Nt/plotgap+1),&
       stat=allocatestatus)
  IF (allocatestatus .ne. 0) stop
  PRINT *,'allocated arrays'
  scalemodes=1.0d0/REAL(Nx*Ny,kind(0d0))
  u(1:Nx,1:Ny)=0.d0
  v(1:Nx/2+1,1:Ny)=0.d0
  CALL dfftw_plan_dft_r2c_2d_(planfxy,Nx,Ny,u,v,FFTW_ESTIMATE)
  CALL dfftw_plan_dft_c2r_2d_(planbxy,Nx,Ny,v,u,FFTW_ESTIMATE)
  CALL dfftw_plan_dft_2d_(planfc,Nx,Ny,u,temp1,FFTW_FORWARD,FFTW_ESTIMATE)
  CALL dfftw_plan_dft_2d_(planbc,Nx,Ny,temp1,u,FFTW_BACKWARD,FFTW_ESTIMATE)
  PRINT *,'Setup FFTs'
  ! setup fourier frequencies
  CALL getgrid(Nx,Ny,Lx,Ly,pi,name_config,x,y,kx,ky)
  PRINT *,'Setup grid and fourier frequencies'
  CALL initialdata(Nx,Ny,x,y,u,uold)
  plotnum=1
  name_config = 'data/u'
  !savearray(1:Nx,1:Ny)=u(1:Nx,1:Ny)
  ! CALL savedata(Nx,Ny,plotnum,name_config,savearray) !disabled for runs
  CALL dfftw_execute_dft_r2c_(planfxy,u,v)
  CALL dfftw_execute_dft_r2c_(planfxy,uold,vold)
  CALL enercalc(Nx,Ny,planfc,planbc,dt,enkin(plotnum),enstr(plotnum),&
       enpot(plotnum),en(plotnum),kx,ky,temp1,temp2,u,uold)
  PRINT *,'Got initial data, starting timestepping'
  time(plotnum)=0.0d0
  CALL system_clock(start,count_rate)
  DO n=1,Nt
     DO j=1,Ny
        DO i=1,Nx
           uold(i,j)=u(i,j)
        END DO
     END DO
     DO j=1,Ny
        DO i=1,Nx
           u(i,j)=-sin(u(i,j))
        END DO
     END DO
     CALL dfftw_execute_dft_r2c_(planfxy,u,nonlinhat)
     DO j=1,Ny
        DO i=1,Nx/2+1
           nonlinhat(i,j)=scalemodes*( 0.25*(kx(i)*kx(i) + ky(j)*ky(j))&
                *(2.0d0*v(i,j)+vold(i,j))&
                +(2.0d0*v(i,j)-vold(i,j))/(dt*dt)&
                +nonlinhat(i,j) )&
                /(1/(dt*dt)-0.25*(kx(i)*kx(i) + ky(j)*ky(j)))
        END DO
     END DO
     DO j=1,Ny
        DO i=1,Nx/2+1
           vold(i,j)=v(i,j)
        END DO
     END DO
     DO j=1,Ny
        DO i=1,Nx/2+1
           v(i,j)=nonlinhat(i,j)/scalemodes
           ! fftw c2r destroys input, we use nonlinhat to store v for the transform
        END DO
     END DO
     CALL dfftw_execute_dft_c2r_(planbxy,nonlinhat,u)
     IF (mod(n,plotgap)==0) then
        plotnum=plotnum+1
        time(plotnum)=n*dt
        PRINT *,'time',n*dt
        ! savearray=REAL(u,kind(0d0)) ! disabled for benchmarking
        ! CALL savedata(Nx,Ny,plotnum,name_config,savearray)
        CALL enercalc(Nx,Ny,planfc,planbc,dt,enkin(plotnum),enstr(plotnum),&
             enpot(plotnum),en(plotnum),kx,ky,temp1,temp2,u,uold)
     END IF
  END DO
  CALL system_clock(finish,count_rate)
  CALL enercalc(Nx,Ny,planfc,planbc,dt,enkin(plotnum+1),enstr(plotnum+1),&
       enpot(plotnum+1),en(plotnum+1),kx,ky,temp1,temp2,u,uold)
  PRINT *,'Finished time stepping'
  PRINT*,'Program took ',&
       REAL(finish-start,kind(0d0))/REAL(count_rate,kind(0d0)),&
       'for Time stepping'
  CALL saveresults(Nt,plotgap,time(1:1+n/plotgap),en(1:1+n/plotgap+1),&
       enstr(1:1+n/plotgap+1),enkin(1:1+n/plotgap+1),enpot(1:1+n/plotgap+1))

  ! Save times at which output was made in text format
  PRINT *,'Saved data'

  DEALLOCATE(kx,ky,x,y,nonlinhat,u,v,&
       uold,vold,time,enkin,enstr,enpot,en,&
       stat=allocatestatus)
  IF (allocatestatus .ne. 0) STOP
  CALL dfftw_destroy_plan_(planbxy)
  CALL dfftw_destroy_plan_(planfxy)
  CALL dfftw_destroy_plan_(planbc)
  CALL dfftw_destroy_plan_(planfc)
  CALL dfftw_cleanup_()
  PRINT *,'Deallocated arrays'
  PRINT *,'Program execution complete'
END PROGRAM sg2d


==> anc/ArxivPrograms/SineGordon/CPU/storeold.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine copies arrays
! current->old, new->current
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Parameters ..
!  Nx                           = number of modes in x - power of 2 for FFT
!  Ny                           = number of modes in y - power of 2 for FFT
!  .. Arrays ..
!  unew                         = approximate solution
!  u                            = approximate solution
!  uold                         = approximate solution
!  vnew                         = Fourier transform of approximate solution
!  v                            = Fourier transform of approximate solution
!  vold                         = Fourier transform of approximate solution
!
! OUTPUT
!
!  u                            = approximate solution
!  v                            = Fourier transform of approximate solution
!  uold                         = approximate solution
!  vold                         = Fourier transform of approximate solution
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  i                            = loop counter in x direction
!  j                            = loop counter in y direction
!
! REFERENCES
!
! ACKNOWLEDGEMENTS
!
! ACCURACY
!
! ERROR INDICATORS AND WARNINGS
!
! FURTHER COMMENTS
!--------------------------------------------------------------------
! External routines required
!
! External libraries required
! OpenMP library
SUBROUTINE storeold(Nx,Ny,unew,u,uold,vnew,v,vold)

  USE omp_lib
  ! Declare variables
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                             :: Nx,Ny
  REAL   (KIND=8), DIMENSION(1:NX,1:NY), INTENT(OUT)      :: uold
  COMPLEX(KIND=8), DIMENSION(1:NX/2+1,1:NY), INTENT(OUT)  :: vold
  REAL   (KIND=8), DIMENSION(1:NX,1:NY), INTENT(INOUT)    :: u
  REAL   (KIND=8), DIMENSION(1:NX,1:NY), INTENT(IN)       :: unew
  COMPLEX(KIND=8), DIMENSION(1:NX/2+1,1:NY), INTENT(INOUT):: v
  COMPLEX(KIND=8), DIMENSION(1:NX/2+1,1:NY), INTENT(IN)   :: vnew
  INTEGER(kind=4)                                         :: i,j

  !$OMP PARALLEL PRIVATE(i,j)

  !$OMP DO SCHEDULE(static)
  DO j=1,Ny
     DO i=1,Nx/2+1
        vold(i,j)=v(i,j)
     END DO
  END DO
  !$OMP END DO NOWAIT

  !$OMP DO SCHEDULE(static)
  DO j=1,Ny
     DO i=1,Nx
        uold(i,j)=u(i,j)
     END DO
  END DO
  !$OMP END DO NOWAIT

  !$OMP DO SCHEDULE(static)
  DO j=1,Ny
     DO i=1,Nx
        u(i,j)=unew(i,j)
     END DO
  END DO
  !$OMP END DO NOWAIT

  !$OMP DO SCHEDULE(static)
  DO j=1,Ny
     DO i=1,Nx/2+1
        v(i,j)=vnew(i,j)
     END DO
  END DO
  !$OMP END DO NOWAIT

  !$OMP END PARALLEL

END SUBROUTINE storeold


==> anc/ArxivPrograms/SineGordon/CPU/tdata.dat <==
   0.0000000000000000     


==> anc/ArxivPrograms/SineGordon/CPU/xcoord.dat <==
  -15.707963267948966     
  -15.677283652191251     
  -15.646604036433541     
  -15.615924420675826     
  -15.585244804918116     
  -15.554565189160401     
  -15.523885573402689     
  -15.493205957644975     
  -15.462526341887264     
  -15.431846726129550     
  -15.401167110371839     
  -15.370487494614125     
  -15.339807878856410     
  -15.309128263098700     
  -15.278448647340985     
  -15.247769031583275     
  -15.217089415825560     
  -15.186409800067848     
  -15.155730184310134     
  -15.125050568552423     
  -15.094370952794709     
  -15.063691337036998     
  -15.033011721279284     
  -15.002332105521569     
  -14.971652489763859     
  -14.940972874006144     
  -14.910293258248434     
  -14.879613642490719     
  -14.848934026733007     
  -14.818254410975293     
  -14.787574795217582     
  -14.756895179459868     
  -14.726215563702155     
  -14.695535947944443     
  -14.664856332186728     
  -14.634176716429018     
  -14.603497100671303     
  -14.572817484913593     
  -14.542137869155878     
  -14.511458253398166     
  -14.480778637640451     
  -14.450099021882741     
  -14.419419406125026     
  -14.388739790367314     
  -14.358060174609601     
  -14.327380558851887     
  -14.296700943094176     
  -14.266021327336462     
  -14.235341711578752     
  -14.204662095821037     
  -14.173982480063325     
  -14.143302864305610     
  -14.112623248547900     
  -14.081943632790185     
  -14.051264017032473     
  -14.020584401274760     
  -13.989904785517046     
  -13.959225169759335     
  -13.928545554001621     
  -13.897865938243910     
  -13.867186322486196     
  -13.836506706728484     
  -13.805827090970769     
  -13.775147475213059     
  -13.744467859455344     
  -13.713788243697632     
  -13.683108627939919     
  -13.652429012182205     
  -13.621749396424494     
  -13.591069780666780     
  -13.560390164909069     
  -13.529710549151355     
  -13.499030933393643     
  -13.468351317635928     
  -13.437671701878218     
  -13.406992086120503     
  -13.376312470362791     
  -13.345632854605078     
  -13.314953238847364     
  -13.284273623089653     
  -13.253594007331939     
  -13.222914391574228     
  -13.192234775816514     
  -13.161555160058802     
  -13.130875544301087     
  -13.100195928543377     
  -13.069516312785662     
  -13.038836697027950     
  -13.008157081270237     
  -12.977477465512523     
  -12.946797849754812     
  -12.916118233997098     
  -12.885438618239387     
  -12.854759002481673     
  -12.824079386723961     
  -12.793399770966246     
  -12.762720155208536     
  -12.732040539450821     
  -12.701360923693109     
  -12.670681307935396     
  -12.640001692177682     
  -12.609322076419971     
  -12.578642460662257     
  -12.547962844904546     
  -12.517283229146832     
  -12.486603613389120     
  -12.455923997631405     
  -12.425244381873693     
  -12.394564766115980     
  -12.363885150358268     
  -12.333205534600555     
  -12.302525918842841     
  -12.271846303085130     
  -12.241166687327416     
  -12.210487071569705     
  -12.179807455811991     
  -12.149127840054279     
  -12.118448224296564     
  -12.087768608538852     
  -12.057088992781139     
  -12.026409377023427     
  -11.995729761265714     
  -11.965050145508000     
  -11.934370529750289     
  -11.903690913992575     
  -11.873011298234864     
  -11.842331682477150     
  -11.811652066719438     
  -11.780972450961723     
  -11.750292835204011     
  -11.719613219446298     
  -11.688933603688586     
  -11.658253987930873     
  -11.627574372173159     
  -11.596894756415448     
  -11.566215140657734     
  -11.535535524900023     
  -11.504855909142309     
  -11.474176293384597     
  -11.443496677626882     
  -11.412817061869170     
  -11.382137446111457     
  -11.351457830353745     
  -11.320778214596032     
  -11.290098598838318     
  -11.259418983080607     
  -11.228739367322893     
  -11.198059751565182     
  -11.167380135807468     
  -11.136700520049756     
  -11.106020904292041     
  -11.075341288534329     
  -11.044661672776616     
  -11.013982057018904     
  -10.983302441261191     
  -10.952622825503477     
  -10.921943209745766     
  -10.891263593988052     
  -10.860583978230341     
  -10.829904362472627     
  -10.799224746714913     
  -10.768545130957200     
  -10.737865515199488     
  -10.707185899441775     
  -10.676506283684063     
  -10.645826667926350     
  -10.615147052168636     
  -10.584467436410925     
  -10.553787820653211     
  -10.523108204895500     
  -10.492428589137786     
  -10.461748973380072     
  -10.431069357622359     
  -10.400389741864647     
  -10.369710126106934     
  -10.339030510349222     
  -10.308350894591509     
  -10.277671278833795     
  -10.246991663076084     
  -10.216312047318370     
  -10.185632431560659     
  -10.154952815802945     
  -10.124273200045231     
  -10.093593584287518     
  -10.062913968529806     
  -10.032234352772093     
  -10.001554737014381     
  -9.9708751212566664     
  -9.9401955054989539     
  -9.9095158897412414     
  -9.8788362739835289     
  -9.8481566582258164     
  -9.8174770424681039     
  -9.7867974267103914     
  -9.7561178109526772     
  -9.7254381951949647     
  -9.6947585794372522     
  -9.6640789636795397     
  -9.6333993479218254     
  -9.6027197321641129     
  -9.5720401164064004     
  -9.5413605006486879     
  -9.5106808848909754     
  -9.4800012691332629     
  -9.4493216533755504     
  -9.4186420376178361     
  -9.3879624218601236     
  -9.3572828061024111     
  -9.3266031903446986     
  -9.2959235745869844     
  -9.2652439588292719     
  -9.2345643430715594     
  -9.2038847273138469     
  -9.1732051115561344     
  -9.1425254957984219     
  -9.1118458800407094     
  -9.0811662642829951     
  -9.0504866485252826     
  -9.0198070327675701     
  -8.9891274170098576     
  -8.9584478012521433     
  -8.9277681854944309     
  -8.8970885697367184     
  -8.8664089539790059     
  -8.8357293382212934     
  -8.8050497224635809     
  -8.7743701067058684     
  -8.7436904909481541     
  -8.7130108751904416     
  -8.6823312594327291     
  -8.6516516436750166     
  -8.6209720279173023     
  -8.5902924121595898     
  -8.5596127964018773     
  -8.5289331806441648     
  -8.4982535648864523     
  -8.4675739491287398     
  -8.4368943333710273     
  -8.4062147176133131     
  -8.3755351018556006     
  -8.3448554860978881     
  -8.3141758703401756     
  -8.2834962545824613     
  -8.2528166388247488     
  -8.2221370230670363     
  -8.1914574073093238     
  -8.1607777915516113     
  -8.1300981757938988     
  -8.0994185600361863     
  -8.0687389442784720     
  -8.0380593285207595     
  -8.0073797127630471     
  -7.9767000970053337     
  -7.9460204812476212     
  -7.9153408654899078     
  -7.8846612497321953     
  -7.8539816339744828     
  -7.8233020182167703     
  -7.7926224024590578     
  -7.7619427867013444     
  -7.7312631709436319     
  -7.7005835551859194     
  -7.6699039394282051     
  -7.6392243236704926     
  -7.6085447079127801     
  -7.5778650921550668     
  -7.5471854763973543     
  -7.5165058606396418     
  -7.4858262448819293     
  -7.4551466291242168     
  -7.4244670133665034     
  -7.3937873976087909     
  -7.3631077818510775     
  -7.3324281660933641     
  -7.3017485503356516     
  -7.2710689345779391     
  -7.2403893188202257     
  -7.2097097030625132     
  -7.1790300873048007     
  -7.1483504715470882     
  -7.1176708557893758     
  -7.0869912400316624     
  -7.0563116242739499     
  -7.0256320085162365     
  -6.9949523927585231     
  -6.9642727770008106     
  -6.9335931612430981     
  -6.9029135454853847     
  -6.8722339297276722     
  -6.8415543139699597     
  -6.8108746982122472     
  -6.7801950824545347     
  -6.7495154666968213     
  -6.7188358509391088     
  -6.6881562351813955     
  -6.6574766194236821     
  -6.6267970036659696     
  -6.5961173879082571     
  -6.5654377721505437     
  -6.5347581563928312     
  -6.5040785406351187     
  -6.4733989248774062     
  -6.4427193091196937     
  -6.4120396933619803     
  -6.3813600776042678     
  -6.3506804618465544     
  -6.3200008460888411     
  -6.2893212303311286     
  -6.2586416145734161     
  -6.2279619988157027     
  -6.1972823830579902     
  -6.1666027673002777     
  -6.1359231515425652     
  -6.1052435357848527     
  -6.0745639200271393     
  -6.0438843042694259     
  -6.0132046885117134     
  -5.9825250727540000     
  -5.9518454569962875     
  -5.9211658412385750     
  -5.8904862254808616     
  -5.8598066097231492     
  -5.8291269939654367     
  -5.7984473782077242     
  -5.7677677624500117     
  -5.7370881466922983     
  -5.7064085309345849     
  -5.6757289151768724     
  -5.6450492994191590     
  -5.6143696836614465     
  -5.5836900679037340     
  -5.5530104521460206     
  -5.5223308363883081     
  -5.4916512206305956     
  -5.4609716048728831     
  -5.4302919891151706     
  -5.3996123733574564     
  -5.3689327575997439     
  -5.3382531418420314     
  -5.3075735260843180     
  -5.2768939103266055     
  -5.2462142945688930     
  -5.2155346788111796     
  -5.1848550630534671     
  -5.1541754472957546     
  -5.1234958315380421     
  -5.0928162157803296     
  -5.0621366000226153     
  -5.0314569842649028     
  -5.0007773685071903     
  -4.9700977527494770     
  -4.9394181369917645     
  -4.9087385212340520     
  -4.8780589054763386     
  -4.8473792897186261     
  -4.8166996739609127     
  -4.7860200582032002     
  -4.7553404424454877     
  -4.7246608266877752     
  -4.6939812109300618     
  -4.6633015951723493     
  -4.6326219794146359     
  -4.6019423636569234     
  -4.5712627478992109     
  -4.5405831321414976     
  -4.5099035163837851     
  -4.4792239006260717     
  -4.4485442848683592     
  -4.4178646691106467     
  -4.3871850533529342     
  -4.3565054375952208     
  -4.3258258218375083     
  -4.2951462060797949     
  -4.2644665903220824     
  -4.2337869745643699     
  -4.2031073588066565     
  -4.1724277430489440     
  -4.1417481272912307     
  -4.1110685115335182     
  -4.0803888957758057     
  -4.0497092800180932     
  -4.0190296642603798     
  -3.9883500485026668     
  -3.9576704327449539     
  -3.9269908169872414     
  -3.8963112012295289     
  -3.8656315854718160     
  -3.8349519697141026     
  -3.8042723539563901     
  -3.7735927381986771     
  -3.7429131224409646     
  -3.7122335066832517     
  -3.6815538909255388     
  -3.6508742751678258     
  -3.6201946594101129     
  -3.5895150436524004     
  -3.5588354278946879     
  -3.5281558121369749     
  -3.4974761963792615     
  -3.4667965806215491     
  -3.4361169648638361     
  -3.4054373491061236     
  -3.3747577333484107     
  -3.3440781175906977     
  -3.3133985018329848     
  -3.2827188860752718     
  -3.2520392703175593     
  -3.2213596545598469     
  -3.1906800388021339     
  -3.1600004230444205     
  -3.1293208072867080     
  -3.0986411915289951     
  -3.0679615757712826     
  -3.0372819600135696     
  -3.0066023442558567     
  -2.9759227284981438     
  -2.9452431127404308     
  -2.9145634969827183     
  -2.8838838812250058     
  -2.8532042654672924     
  -2.8225246497095795     
  -2.7918450339518670     
  -2.7611654181941541     
  -2.7304858024364416     
  -2.6998061866787282     
  -2.6691265709210157     
  -2.6384469551633027     
  -2.6077673394055898     
  -2.5770877236478773     
  -2.5464081078901648     
  -2.5157284921324514     
  -2.4850488763747385     
  -2.4543692606170260     
  -2.4236896448593130     
  -2.3930100291016001     
  -2.3623304133438876     
  -2.3316507975861747     
  -2.3009711818284617     
  -2.2702915660707488     
  -2.2396119503130358     
  -2.2089323345553233     
  -2.1782527187976104     
  -2.1475731030398975     
  -2.1168934872821850     
  -2.0862138715244720     
  -2.0555342557667591     
  -2.0248546400090466     
  -1.9941750242513334     
  -1.9634954084936207     
  -1.9328157927359080     
  -1.9021361769781950     
  -1.8714565612204823     
  -1.8407769454627694     
  -1.8100973297050564     
  -1.7794177139473439     
  -1.7487380981896308     
  -1.7180584824319181     
  -1.6873788666742053     
  -1.6566992509164924     
  -1.6260196351587797     
  -1.5953400194010670     
  -1.5646604036433540     
  -1.5339807878856413     
  -1.5033011721279284     
  -1.4726215563702154     
  -1.4419419406125029     
  -1.4112623248547898     
  -1.3805827090970770     
  -1.3499030933393641     
  -1.3192234775816514     
  -1.2885438618239387     
  -1.2578642460662257     
  -1.2271846303085130     
  -1.1965050145508001     
  -1.1658253987930873     
  -1.1351457830353744     
  -1.1044661672776617     
  -1.0737865515199487     
  -1.0431069357622360     
  -1.0124273200045233     
 -0.98174770424681035     
 -0.95106808848909752     
 -0.92038847273138469     
 -0.88970885697367197     
 -0.85902924121595903     
 -0.82834962545824620     
 -0.79767000970053348     
 -0.76699039394282065     
 -0.73631077818510771     
 -0.70563116242739488     
 -0.67495154666968205     
 -0.64427193091196933     
 -0.61359231515425650     
 -0.58291269939654367     
 -0.55223308363883084     
 -0.52155346788111800     
 -0.49087385212340517     
 -0.46019423636569234     
 -0.42951462060797951     
 -0.39883500485026674     
 -0.36815538909255385     
 -0.33747577333484102     
 -0.30679615757712825     
 -0.27611654181941542     
 -0.24543692606170259     
 -0.21475731030398976     
 -0.18407769454627693     
 -0.15339807878856412     
 -0.12271846303085129     
 -9.20388472731384633E-002
 -6.13592315154256468E-002
 -3.06796157577128234E-002
   0.0000000000000000     
  3.06796157577128234E-002
  6.13592315154256468E-002
  9.20388472731384633E-002
  0.12271846303085129     
  0.15339807878856412     
  0.18407769454627693     
  0.21475731030398976     
  0.24543692606170259     
  0.27611654181941542     
  0.30679615757712825     
  0.33747577333484102     
  0.36815538909255385     
  0.39883500485026674     
  0.42951462060797951     
  0.46019423636569234     
  0.49087385212340517     
  0.52155346788111800     
  0.55223308363883084     
  0.58291269939654367     
  0.61359231515425650     
  0.64427193091196933     
  0.67495154666968205     
  0.70563116242739488     
  0.73631077818510771     
  0.76699039394282065     
  0.79767000970053348     
  0.82834962545824620     
  0.85902924121595903     
  0.88970885697367197     
  0.92038847273138469     
  0.95106808848909752     
  0.98174770424681035     
   1.0124273200045233     
   1.0431069357622360     
   1.0737865515199487     
   1.1044661672776617     
   1.1351457830353744     
   1.1658253987930873     
   1.1965050145508001     
   1.2271846303085130     
   1.2578642460662257     
   1.2885438618239387     
   1.3192234775816514     
   1.3499030933393641     
   1.3805827090970770     
   1.4112623248547898     
   1.4419419406125029     
   1.4726215563702154     
   1.5033011721279284     
   1.5339807878856413     
   1.5646604036433540     
   1.5953400194010670     
   1.6260196351587797     
   1.6566992509164924     
   1.6873788666742053     
   1.7180584824319181     
   1.7487380981896308     
   1.7794177139473439     
   1.8100973297050564     
   1.8407769454627694     
   1.8714565612204823     
   1.9021361769781950     
   1.9328157927359080     
   1.9634954084936207     
   1.9941750242513334     
   2.0248546400090466     
   2.0555342557667591     
   2.0862138715244720     
   2.1168934872821850     
   2.1475731030398975     
   2.1782527187976104     
   2.2089323345553233     
   2.2396119503130358     
   2.2702915660707488     
   2.3009711818284617     
   2.3316507975861747     
   2.3623304133438876     
   2.3930100291016001     
   2.4236896448593130     
   2.4543692606170260     
   2.4850488763747385     
   2.5157284921324514     
   2.5464081078901648     
   2.5770877236478773     
   2.6077673394055898     
   2.6384469551633027     
   2.6691265709210157     
   2.6998061866787282     
   2.7304858024364416     
   2.7611654181941541     
   2.7918450339518670     
   2.8225246497095795     
   2.8532042654672924     
   2.8838838812250058     
   2.9145634969827183     
   2.9452431127404308     
   2.9759227284981438     
   3.0066023442558567     
   3.0372819600135696     
   3.0679615757712826     
   3.0986411915289951     
   3.1293208072867080     
   3.1600004230444205     
   3.1906800388021339     
   3.2213596545598469     
   3.2520392703175593     
   3.2827188860752718     
   3.3133985018329848     
   3.3440781175906977     
   3.3747577333484107     
   3.4054373491061236     
   3.4361169648638361     
   3.4667965806215491     
   3.4974761963792615     
   3.5281558121369749     
   3.5588354278946879     
   3.5895150436524004     
   3.6201946594101129     
   3.6508742751678258     
   3.6815538909255388     
   3.7122335066832517     
   3.7429131224409646     
   3.7735927381986771     
   3.8042723539563901     
   3.8349519697141026     
   3.8656315854718160     
   3.8963112012295289     
   3.9269908169872414     
   3.9576704327449539     
   3.9883500485026668     
   4.0190296642603798     
   4.0497092800180932     
   4.0803888957758057     
   4.1110685115335182     
   4.1417481272912307     
   4.1724277430489440     
   4.2031073588066565     
   4.2337869745643699     
   4.2644665903220824     
   4.2951462060797949     
   4.3258258218375083     
   4.3565054375952208     
   4.3871850533529342     
   4.4178646691106467     
   4.4485442848683592     
   4.4792239006260717     
   4.5099035163837851     
   4.5405831321414976     
   4.5712627478992109     
   4.6019423636569234     
   4.6326219794146359     
   4.6633015951723493     
   4.6939812109300618     
   4.7246608266877752     
   4.7553404424454877     
   4.7860200582032002     
   4.8166996739609127     
   4.8473792897186261     
   4.8780589054763386     
   4.9087385212340520     
   4.9394181369917645     
   4.9700977527494770     
   5.0007773685071903     
   5.0314569842649028     
   5.0621366000226153     
   5.0928162157803296     
   5.1234958315380421     
   5.1541754472957546     
   5.1848550630534671     
   5.2155346788111796     
   5.2462142945688930     
   5.2768939103266055     
   5.3075735260843180     
   5.3382531418420314     
   5.3689327575997439     
   5.3996123733574564     
   5.4302919891151706     
   5.4609716048728831     
   5.4916512206305956     
   5.5223308363883081     
   5.5530104521460206     
   5.5836900679037340     
   5.6143696836614465     
   5.6450492994191590     
   5.6757289151768724     
   5.7064085309345849     
   5.7370881466922983     
   5.7677677624500117     
   5.7984473782077242     
   5.8291269939654367     
   5.8598066097231492     
   5.8904862254808616     
   5.9211658412385750     
   5.9518454569962875     
   5.9825250727540000     
   6.0132046885117134     
   6.0438843042694259     
   6.0745639200271393     
   6.1052435357848527     
   6.1359231515425652     
   6.1666027673002777     
   6.1972823830579902     
   6.2279619988157027     
   6.2586416145734161     
   6.2893212303311286     
   6.3200008460888411     
   6.3506804618465544     
   6.3813600776042678     
   6.4120396933619803     
   6.4427193091196937     
   6.4733989248774062     
   6.5040785406351187     
   6.5347581563928312     
   6.5654377721505437     
   6.5961173879082571     
   6.6267970036659696     
   6.6574766194236821     
   6.6881562351813955     
   6.7188358509391088     
   6.7495154666968213     
   6.7801950824545347     
   6.8108746982122472     
   6.8415543139699597     
   6.8722339297276722     
   6.9029135454853847     
   6.9335931612430981     
   6.9642727770008106     
   6.9949523927585231     
   7.0256320085162365     
   7.0563116242739499     
   7.0869912400316624     
   7.1176708557893758     
   7.1483504715470882     
   7.1790300873048007     
   7.2097097030625132     
   7.2403893188202257     
   7.2710689345779391     
   7.3017485503356516     
   7.3324281660933641     
   7.3631077818510775     
   7.3937873976087909     
   7.4244670133665034     
   7.4551466291242168     
   7.4858262448819293     
   7.5165058606396418     
   7.5471854763973543     
   7.5778650921550668     
   7.6085447079127801     
   7.6392243236704926     
   7.6699039394282051     
   7.7005835551859194     
   7.7312631709436319     
   7.7619427867013444     
   7.7926224024590578     
   7.8233020182167703     
   7.8539816339744828     
   7.8846612497321953     
   7.9153408654899078     
   7.9460204812476212     
   7.9767000970053337     
   8.0073797127630471     
   8.0380593285207595     
   8.0687389442784720     
   8.0994185600361863     
   8.1300981757938988     
   8.1607777915516113     
   8.1914574073093238     
   8.2221370230670363     
   8.2528166388247488     
   8.2834962545824613     
   8.3141758703401756     
   8.3448554860978881     
   8.3755351018556006     
   8.4062147176133131     
   8.4368943333710273     
   8.4675739491287398     
   8.4982535648864523     
   8.5289331806441648     
   8.5596127964018773     
   8.5902924121595898     
   8.6209720279173023     
   8.6516516436750166     
   8.6823312594327291     
   8.7130108751904416     
   8.7436904909481541     
   8.7743701067058684     
   8.8050497224635809     
   8.8357293382212934     
   8.8664089539790059     
   8.8970885697367184     
   8.9277681854944309     
   8.9584478012521433     
   8.9891274170098576     
   9.0198070327675701     
   9.0504866485252826     
   9.0811662642829951     
   9.1118458800407094     
   9.1425254957984219     
   9.1732051115561344     
   9.2038847273138469     
   9.2345643430715594     
   9.2652439588292719     
   9.2959235745869844     
   9.3266031903446986     
   9.3572828061024111     
   9.3879624218601236     
   9.4186420376178361     
   9.4493216533755504     
   9.4800012691332629     
   9.5106808848909754     
   9.5413605006486879     
   9.5720401164064004     
   9.6027197321641129     
   9.6333993479218254     
   9.6640789636795397     
   9.6947585794372522     
   9.7254381951949647     
   9.7561178109526772     
   9.7867974267103914     
   9.8174770424681039     
   9.8481566582258164     
   9.8788362739835289     
   9.9095158897412414     
   9.9401955054989539     
   9.9708751212566664     
   10.001554737014381     
   10.032234352772093     
   10.062913968529806     
   10.093593584287518     
   10.124273200045231     
   10.154952815802945     
   10.185632431560659     
   10.216312047318370     
   10.246991663076084     
   10.277671278833795     
   10.308350894591509     
   10.339030510349222     
   10.369710126106934     
   10.400389741864647     
   10.431069357622359     
   10.461748973380072     
   10.492428589137786     
   10.523108204895500     
   10.553787820653211     
   10.584467436410925     
   10.615147052168636     
   10.645826667926350     
   10.676506283684063     
   10.707185899441775     
   10.737865515199488     
   10.768545130957200     
   10.799224746714913     
   10.829904362472627     
   10.860583978230341     
   10.891263593988052     
   10.921943209745766     
   10.952622825503477     
   10.983302441261191     
   11.013982057018904     
   11.044661672776616     
   11.075341288534329     
   11.106020904292041     
   11.136700520049756     
   11.167380135807468     
   11.198059751565182     
   11.228739367322893     
   11.259418983080607     
   11.290098598838318     
   11.320778214596032     
   11.351457830353745     
   11.382137446111457     
   11.412817061869170     
   11.443496677626882     
   11.474176293384597     
   11.504855909142309     
   11.535535524900023     
   11.566215140657734     
   11.596894756415448     
   11.627574372173159     
   11.658253987930873     
   11.688933603688586     
   11.719613219446298     
   11.750292835204011     
   11.780972450961723     
   11.811652066719438     
   11.842331682477150     
   11.873011298234864     
   11.903690913992575     
   11.934370529750289     
   11.965050145508000     
   11.995729761265714     
   12.026409377023427     
   12.057088992781139     
   12.087768608538852     
   12.118448224296564     
   12.149127840054279     
   12.179807455811991     
   12.210487071569705     
   12.241166687327416     
   12.271846303085130     
   12.302525918842841     
   12.333205534600555     
   12.363885150358268     
   12.394564766115980     
   12.425244381873693     
   12.455923997631405     
   12.486603613389120     
   12.517283229146832     
   12.547962844904546     
   12.578642460662257     
   12.609322076419971     
   12.640001692177682     
   12.670681307935396     
   12.701360923693109     
   12.732040539450821     
   12.762720155208536     
   12.793399770966246     
   12.824079386723961     
   12.854759002481673     
   12.885438618239387     
   12.916118233997098     
   12.946797849754812     
   12.977477465512523     
   13.008157081270237     
   13.038836697027950     
   13.069516312785662     
   13.100195928543377     
   13.130875544301087     
   13.161555160058802     
   13.192234775816514     
   13.222914391574228     
   13.253594007331939     
   13.284273623089653     
   13.314953238847364     
   13.345632854605078     
   13.376312470362791     
   13.406992086120503     
   13.437671701878218     
   13.468351317635928     
   13.499030933393643     
   13.529710549151355     
   13.560390164909069     
   13.591069780666780     
   13.621749396424494     
   13.652429012182205     
   13.683108627939919     
   13.713788243697632     
   13.744467859455344     
   13.775147475213059     
   13.805827090970769     
   13.836506706728484     
   13.867186322486196     
   13.897865938243910     
   13.928545554001621     
   13.959225169759335     
   13.989904785517046     
   14.020584401274760     
   14.051264017032473     
   14.081943632790185     
   14.112623248547900     
   14.143302864305610     
   14.173982480063325     
   14.204662095821037     
   14.235341711578752     
   14.266021327336462     
   14.296700943094176     
   14.327380558851887     
   14.358060174609601     
   14.388739790367314     
   14.419419406125026     
   14.450099021882741     
   14.480778637640451     
   14.511458253398166     
   14.542137869155878     
   14.572817484913593     
   14.603497100671303     
   14.634176716429018     
   14.664856332186728     
   14.695535947944443     
   14.726215563702155     
   14.756895179459868     
   14.787574795217582     
   14.818254410975293     
   14.848934026733007     
   14.879613642490719     
   14.910293258248434     
   14.940972874006144     
   14.971652489763859     
   15.002332105521569     
   15.033011721279284     
   15.063691337036998     
   15.094370952794709     
   15.125050568552423     
   15.155730184310134     
   15.186409800067848     
   15.217089415825560     
   15.247769031583275     
   15.278448647340985     
   15.309128263098700     
   15.339807878856410     
   15.370487494614125     
   15.401167110371839     
   15.431846726129550     
   15.462526341887264     
   15.493205957644975     
   15.523885573402689     
   15.554565189160401     
   15.585244804918116     
   15.615924420675826     
   15.646604036433541     
   15.677283652191251     


==> anc/ArxivPrograms/SineGordon/CPU/ycoord.dat <==
  -15.707963267948966     
  -15.677283652191251     
  -15.646604036433541     
  -15.615924420675826     
  -15.585244804918116     
  -15.554565189160401     
  -15.523885573402689     
  -15.493205957644975     
  -15.462526341887264     
  -15.431846726129550     
  -15.401167110371839     
  -15.370487494614125     
  -15.339807878856410     
  -15.309128263098700     
  -15.278448647340985     
  -15.247769031583275     
  -15.217089415825560     
  -15.186409800067848     
  -15.155730184310134     
  -15.125050568552423     
  -15.094370952794709     
  -15.063691337036998     
  -15.033011721279284     
  -15.002332105521569     
  -14.971652489763859     
  -14.940972874006144     
  -14.910293258248434     
  -14.879613642490719     
  -14.848934026733007     
  -14.818254410975293     
  -14.787574795217582     
  -14.756895179459868     
  -14.726215563702155     
  -14.695535947944443     
  -14.664856332186728     
  -14.634176716429018     
  -14.603497100671303     
  -14.572817484913593     
  -14.542137869155878     
  -14.511458253398166     
  -14.480778637640451     
  -14.450099021882741     
  -14.419419406125026     
  -14.388739790367314     
  -14.358060174609601     
  -14.327380558851887     
  -14.296700943094176     
  -14.266021327336462     
  -14.235341711578752     
  -14.204662095821037     
  -14.173982480063325     
  -14.143302864305610     
  -14.112623248547900     
  -14.081943632790185     
  -14.051264017032473     
  -14.020584401274760     
  -13.989904785517046     
  -13.959225169759335     
  -13.928545554001621     
  -13.897865938243910     
  -13.867186322486196     
  -13.836506706728484     
  -13.805827090970769     
  -13.775147475213059     
  -13.744467859455344     
  -13.713788243697632     
  -13.683108627939919     
  -13.652429012182205     
  -13.621749396424494     
  -13.591069780666780     
  -13.560390164909069     
  -13.529710549151355     
  -13.499030933393643     
  -13.468351317635928     
  -13.437671701878218     
  -13.406992086120503     
  -13.376312470362791     
  -13.345632854605078     
  -13.314953238847364     
  -13.284273623089653     
  -13.253594007331939     
  -13.222914391574228     
  -13.192234775816514     
  -13.161555160058802     
  -13.130875544301087     
  -13.100195928543377     
  -13.069516312785662     
  -13.038836697027950     
  -13.008157081270237     
  -12.977477465512523     
  -12.946797849754812     
  -12.916118233997098     
  -12.885438618239387     
  -12.854759002481673     
  -12.824079386723961     
  -12.793399770966246     
  -12.762720155208536     
  -12.732040539450821     
  -12.701360923693109     
  -12.670681307935396     
  -12.640001692177682     
  -12.609322076419971     
  -12.578642460662257     
  -12.547962844904546     
  -12.517283229146832     
  -12.486603613389120     
  -12.455923997631405     
  -12.425244381873693     
  -12.394564766115980     
  -12.363885150358268     
  -12.333205534600555     
  -12.302525918842841     
  -12.271846303085130     
  -12.241166687327416     
  -12.210487071569705     
  -12.179807455811991     
  -12.149127840054279     
  -12.118448224296564     
  -12.087768608538852     
  -12.057088992781139     
  -12.026409377023427     
  -11.995729761265714     
  -11.965050145508000     
  -11.934370529750289     
  -11.903690913992575     
  -11.873011298234864     
  -11.842331682477150     
  -11.811652066719438     
  -11.780972450961723     
  -11.750292835204011     
  -11.719613219446298     
  -11.688933603688586     
  -11.658253987930873     
  -11.627574372173159     
  -11.596894756415448     
  -11.566215140657734     
  -11.535535524900023     
  -11.504855909142309     
  -11.474176293384597     
  -11.443496677626882     
  -11.412817061869170     
  -11.382137446111457     
  -11.351457830353745     
  -11.320778214596032     
  -11.290098598838318     
  -11.259418983080607     
  -11.228739367322893     
  -11.198059751565182     
  -11.167380135807468     
  -11.136700520049756     
  -11.106020904292041     
  -11.075341288534329     
  -11.044661672776616     
  -11.013982057018904     
  -10.983302441261191     
  -10.952622825503477     
  -10.921943209745766     
  -10.891263593988052     
  -10.860583978230341     
  -10.829904362472627     
  -10.799224746714913     
  -10.768545130957200     
  -10.737865515199488     
  -10.707185899441775     
  -10.676506283684063     
  -10.645826667926350     
  -10.615147052168636     
  -10.584467436410925     
  -10.553787820653211     
  -10.523108204895500     
  -10.492428589137786     
  -10.461748973380072     
  -10.431069357622359     
  -10.400389741864647     
  -10.369710126106934     
  -10.339030510349222     
  -10.308350894591509     
  -10.277671278833795     
  -10.246991663076084     
  -10.216312047318370     
  -10.185632431560659     
  -10.154952815802945     
  -10.124273200045231     
  -10.093593584287518     
  -10.062913968529806     
  -10.032234352772093     
  -10.001554737014381     
  -9.9708751212566664     
  -9.9401955054989539     
  -9.9095158897412414     
  -9.8788362739835289     
  -9.8481566582258164     
  -9.8174770424681039     
  -9.7867974267103914     
  -9.7561178109526772     
  -9.7254381951949647     
  -9.6947585794372522     
  -9.6640789636795397     
  -9.6333993479218254     
  -9.6027197321641129     
  -9.5720401164064004     
  -9.5413605006486879     
  -9.5106808848909754     
  -9.4800012691332629     
  -9.4493216533755504     
  -9.4186420376178361     
  -9.3879624218601236     
  -9.3572828061024111     
  -9.3266031903446986     
  -9.2959235745869844     
  -9.2652439588292719     
  -9.2345643430715594     
  -9.2038847273138469     
  -9.1732051115561344     
  -9.1425254957984219     
  -9.1118458800407094     
  -9.0811662642829951     
  -9.0504866485252826     
  -9.0198070327675701     
  -8.9891274170098576     
  -8.9584478012521433     
  -8.9277681854944309     
  -8.8970885697367184     
  -8.8664089539790059     
  -8.8357293382212934     
  -8.8050497224635809     
  -8.7743701067058684     
  -8.7436904909481541     
  -8.7130108751904416     
  -8.6823312594327291     
  -8.6516516436750166     
  -8.6209720279173023     
  -8.5902924121595898     
  -8.5596127964018773     
  -8.5289331806441648     
  -8.4982535648864523     
  -8.4675739491287398     
  -8.4368943333710273     
  -8.4062147176133131     
  -8.3755351018556006     
  -8.3448554860978881     
  -8.3141758703401756     
  -8.2834962545824613     
  -8.2528166388247488     
  -8.2221370230670363     
  -8.1914574073093238     
  -8.1607777915516113     
  -8.1300981757938988     
  -8.0994185600361863     
  -8.0687389442784720     
  -8.0380593285207595     
  -8.0073797127630471     
  -7.9767000970053337     
  -7.9460204812476212     
  -7.9153408654899078     
  -7.8846612497321953     
  -7.8539816339744828     
  -7.8233020182167703     
  -7.7926224024590578     
  -7.7619427867013444     
  -7.7312631709436319     
  -7.7005835551859194     
  -7.6699039394282051     
  -7.6392243236704926     
  -7.6085447079127801     
  -7.5778650921550668     
  -7.5471854763973543     
  -7.5165058606396418     
  -7.4858262448819293     
  -7.4551466291242168     
  -7.4244670133665034     
  -7.3937873976087909     
  -7.3631077818510775     
  -7.3324281660933641     
  -7.3017485503356516     
  -7.2710689345779391     
  -7.2403893188202257     
  -7.2097097030625132     
  -7.1790300873048007     
  -7.1483504715470882     
  -7.1176708557893758     
  -7.0869912400316624     
  -7.0563116242739499     
  -7.0256320085162365     
  -6.9949523927585231     
  -6.9642727770008106     
  -6.9335931612430981     
  -6.9029135454853847     
  -6.8722339297276722     
  -6.8415543139699597     
  -6.8108746982122472     
  -6.7801950824545347     
  -6.7495154666968213     
  -6.7188358509391088     
  -6.6881562351813955     
  -6.6574766194236821     
  -6.6267970036659696     
  -6.5961173879082571     
  -6.5654377721505437     
  -6.5347581563928312     
  -6.5040785406351187     
  -6.4733989248774062     
  -6.4427193091196937     
  -6.4120396933619803     
  -6.3813600776042678     
  -6.3506804618465544     
  -6.3200008460888411     
  -6.2893212303311286     
  -6.2586416145734161     
  -6.2279619988157027     
  -6.1972823830579902     
  -6.1666027673002777     
  -6.1359231515425652     
  -6.1052435357848527     
  -6.0745639200271393     
  -6.0438843042694259     
  -6.0132046885117134     
  -5.9825250727540000     
  -5.9518454569962875     
  -5.9211658412385750     
  -5.8904862254808616     
  -5.8598066097231492     
  -5.8291269939654367     
  -5.7984473782077242     
  -5.7677677624500117     
  -5.7370881466922983     
  -5.7064085309345849     
  -5.6757289151768724     
  -5.6450492994191590     
  -5.6143696836614465     
  -5.5836900679037340     
  -5.5530104521460206     
  -5.5223308363883081     
  -5.4916512206305956     
  -5.4609716048728831     
  -5.4302919891151706     
  -5.3996123733574564     
  -5.3689327575997439     
  -5.3382531418420314     
  -5.3075735260843180     
  -5.2768939103266055     
  -5.2462142945688930     
  -5.2155346788111796     
  -5.1848550630534671     
  -5.1541754472957546     
  -5.1234958315380421     
  -5.0928162157803296     
  -5.0621366000226153     
  -5.0314569842649028     
  -5.0007773685071903     
  -4.9700977527494770     
  -4.9394181369917645     
  -4.9087385212340520     
  -4.8780589054763386     
  -4.8473792897186261     
  -4.8166996739609127     
  -4.7860200582032002     
  -4.7553404424454877     
  -4.7246608266877752     
  -4.6939812109300618     
  -4.6633015951723493     
  -4.6326219794146359     
  -4.6019423636569234     
  -4.5712627478992109     
  -4.5405831321414976     
  -4.5099035163837851     
  -4.4792239006260717     
  -4.4485442848683592     
  -4.4178646691106467     
  -4.3871850533529342     
  -4.3565054375952208     
  -4.3258258218375083     
  -4.2951462060797949     
  -4.2644665903220824     
  -4.2337869745643699     
  -4.2031073588066565     
  -4.1724277430489440     
  -4.1417481272912307     
  -4.1110685115335182     
  -4.0803888957758057     
  -4.0497092800180932     
  -4.0190296642603798     
  -3.9883500485026668     
  -3.9576704327449539     
  -3.9269908169872414     
  -3.8963112012295289     
  -3.8656315854718160     
  -3.8349519697141026     
  -3.8042723539563901     
  -3.7735927381986771     
  -3.7429131224409646     
  -3.7122335066832517     
  -3.6815538909255388     
  -3.6508742751678258     
  -3.6201946594101129     
  -3.5895150436524004     
  -3.5588354278946879     
  -3.5281558121369749     
  -3.4974761963792615     
  -3.4667965806215491     
  -3.4361169648638361     
  -3.4054373491061236     
  -3.3747577333484107     
  -3.3440781175906977     
  -3.3133985018329848     
  -3.2827188860752718     
  -3.2520392703175593     
  -3.2213596545598469     
  -3.1906800388021339     
  -3.1600004230444205     
  -3.1293208072867080     
  -3.0986411915289951     
  -3.0679615757712826     
  -3.0372819600135696     
  -3.0066023442558567     
  -2.9759227284981438     
  -2.9452431127404308     
  -2.9145634969827183     
  -2.8838838812250058     
  -2.8532042654672924     
  -2.8225246497095795     
  -2.7918450339518670     
  -2.7611654181941541     
  -2.7304858024364416     
  -2.6998061866787282     
  -2.6691265709210157     
  -2.6384469551633027     
  -2.6077673394055898     
  -2.5770877236478773     
  -2.5464081078901648     
  -2.5157284921324514     
  -2.4850488763747385     
  -2.4543692606170260     
  -2.4236896448593130     
  -2.3930100291016001     
  -2.3623304133438876     
  -2.3316507975861747     
  -2.3009711818284617     
  -2.2702915660707488     
  -2.2396119503130358     
  -2.2089323345553233     
  -2.1782527187976104     
  -2.1475731030398975     
  -2.1168934872821850     
  -2.0862138715244720     
  -2.0555342557667591     
  -2.0248546400090466     
  -1.9941750242513334     
  -1.9634954084936207     
  -1.9328157927359080     
  -1.9021361769781950     
  -1.8714565612204823     
  -1.8407769454627694     
  -1.8100973297050564     
  -1.7794177139473439     
  -1.7487380981896308     
  -1.7180584824319181     
  -1.6873788666742053     
  -1.6566992509164924     
  -1.6260196351587797     
  -1.5953400194010670     
  -1.5646604036433540     
  -1.5339807878856413     
  -1.5033011721279284     
  -1.4726215563702154     
  -1.4419419406125029     
  -1.4112623248547898     
  -1.3805827090970770     
  -1.3499030933393641     
  -1.3192234775816514     
  -1.2885438618239387     
  -1.2578642460662257     
  -1.2271846303085130     
  -1.1965050145508001     
  -1.1658253987930873     
  -1.1351457830353744     
  -1.1044661672776617     
  -1.0737865515199487     
  -1.0431069357622360     
  -1.0124273200045233     
 -0.98174770424681035     
 -0.95106808848909752     
 -0.92038847273138469     
 -0.88970885697367197     
 -0.85902924121595903     
 -0.82834962545824620     
 -0.79767000970053348     
 -0.76699039394282065     
 -0.73631077818510771     
 -0.70563116242739488     
 -0.67495154666968205     
 -0.64427193091196933     
 -0.61359231515425650     
 -0.58291269939654367     
 -0.55223308363883084     
 -0.52155346788111800     
 -0.49087385212340517     
 -0.46019423636569234     
 -0.42951462060797951     
 -0.39883500485026674     
 -0.36815538909255385     
 -0.33747577333484102     
 -0.30679615757712825     
 -0.27611654181941542     
 -0.24543692606170259     
 -0.21475731030398976     
 -0.18407769454627693     
 -0.15339807878856412     
 -0.12271846303085129     
 -9.20388472731384633E-002
 -6.13592315154256468E-002
 -3.06796157577128234E-002
   0.0000000000000000     
  3.06796157577128234E-002
  6.13592315154256468E-002
  9.20388472731384633E-002
  0.12271846303085129     
  0.15339807878856412     
  0.18407769454627693     
  0.21475731030398976     
  0.24543692606170259     
  0.27611654181941542     
  0.30679615757712825     
  0.33747577333484102     
  0.36815538909255385     
  0.39883500485026674     
  0.42951462060797951     
  0.46019423636569234     
  0.49087385212340517     
  0.52155346788111800     
  0.55223308363883084     
  0.58291269939654367     
  0.61359231515425650     
  0.64427193091196933     
  0.67495154666968205     
  0.70563116242739488     
  0.73631077818510771     
  0.76699039394282065     
  0.79767000970053348     
  0.82834962545824620     
  0.85902924121595903     
  0.88970885697367197     
  0.92038847273138469     
  0.95106808848909752     
  0.98174770424681035     
   1.0124273200045233     
   1.0431069357622360     
   1.0737865515199487     
   1.1044661672776617     
   1.1351457830353744     
   1.1658253987930873     
   1.1965050145508001     
   1.2271846303085130     
   1.2578642460662257     
   1.2885438618239387     
   1.3192234775816514     
   1.3499030933393641     
   1.3805827090970770     
   1.4112623248547898     
   1.4419419406125029     
   1.4726215563702154     
   1.5033011721279284     
   1.5339807878856413     
   1.5646604036433540     
   1.5953400194010670     
   1.6260196351587797     
   1.6566992509164924     
   1.6873788666742053     
   1.7180584824319181     
   1.7487380981896308     
   1.7794177139473439     
   1.8100973297050564     
   1.8407769454627694     
   1.8714565612204823     
   1.9021361769781950     
   1.9328157927359080     
   1.9634954084936207     
   1.9941750242513334     
   2.0248546400090466     
   2.0555342557667591     
   2.0862138715244720     
   2.1168934872821850     
   2.1475731030398975     
   2.1782527187976104     
   2.2089323345553233     
   2.2396119503130358     
   2.2702915660707488     
   2.3009711818284617     
   2.3316507975861747     
   2.3623304133438876     
   2.3930100291016001     
   2.4236896448593130     
   2.4543692606170260     
   2.4850488763747385     
   2.5157284921324514     
   2.5464081078901648     
   2.5770877236478773     
   2.6077673394055898     
   2.6384469551633027     
   2.6691265709210157     
   2.6998061866787282     
   2.7304858024364416     
   2.7611654181941541     
   2.7918450339518670     
   2.8225246497095795     
   2.8532042654672924     
   2.8838838812250058     
   2.9145634969827183     
   2.9452431127404308     
   2.9759227284981438     
   3.0066023442558567     
   3.0372819600135696     
   3.0679615757712826     
   3.0986411915289951     
   3.1293208072867080     
   3.1600004230444205     
   3.1906800388021339     
   3.2213596545598469     
   3.2520392703175593     
   3.2827188860752718     
   3.3133985018329848     
   3.3440781175906977     
   3.3747577333484107     
   3.4054373491061236     
   3.4361169648638361     
   3.4667965806215491     
   3.4974761963792615     
   3.5281558121369749     
   3.5588354278946879     
   3.5895150436524004     
   3.6201946594101129     
   3.6508742751678258     
   3.6815538909255388     
   3.7122335066832517     
   3.7429131224409646     
   3.7735927381986771     
   3.8042723539563901     
   3.8349519697141026     
   3.8656315854718160     
   3.8963112012295289     
   3.9269908169872414     
   3.9576704327449539     
   3.9883500485026668     
   4.0190296642603798     
   4.0497092800180932     
   4.0803888957758057     
   4.1110685115335182     
   4.1417481272912307     
   4.1724277430489440     
   4.2031073588066565     
   4.2337869745643699     
   4.2644665903220824     
   4.2951462060797949     
   4.3258258218375083     
   4.3565054375952208     
   4.3871850533529342     
   4.4178646691106467     
   4.4485442848683592     
   4.4792239006260717     
   4.5099035163837851     
   4.5405831321414976     
   4.5712627478992109     
   4.6019423636569234     
   4.6326219794146359     
   4.6633015951723493     
   4.6939812109300618     
   4.7246608266877752     
   4.7553404424454877     
   4.7860200582032002     
   4.8166996739609127     
   4.8473792897186261     
   4.8780589054763386     
   4.9087385212340520     
   4.9394181369917645     
   4.9700977527494770     
   5.0007773685071903     
   5.0314569842649028     
   5.0621366000226153     
   5.0928162157803296     
   5.1234958315380421     
   5.1541754472957546     
   5.1848550630534671     
   5.2155346788111796     
   5.2462142945688930     
   5.2768939103266055     
   5.3075735260843180     
   5.3382531418420314     
   5.3689327575997439     
   5.3996123733574564     
   5.4302919891151706     
   5.4609716048728831     
   5.4916512206305956     
   5.5223308363883081     
   5.5530104521460206     
   5.5836900679037340     
   5.6143696836614465     
   5.6450492994191590     
   5.6757289151768724     
   5.7064085309345849     
   5.7370881466922983     
   5.7677677624500117     
   5.7984473782077242     
   5.8291269939654367     
   5.8598066097231492     
   5.8904862254808616     
   5.9211658412385750     
   5.9518454569962875     
   5.9825250727540000     
   6.0132046885117134     
   6.0438843042694259     
   6.0745639200271393     
   6.1052435357848527     
   6.1359231515425652     
   6.1666027673002777     
   6.1972823830579902     
   6.2279619988157027     
   6.2586416145734161     
   6.2893212303311286     
   6.3200008460888411     
   6.3506804618465544     
   6.3813600776042678     
   6.4120396933619803     
   6.4427193091196937     
   6.4733989248774062     
   6.5040785406351187     
   6.5347581563928312     
   6.5654377721505437     
   6.5961173879082571     
   6.6267970036659696     
   6.6574766194236821     
   6.6881562351813955     
   6.7188358509391088     
   6.7495154666968213     
   6.7801950824545347     
   6.8108746982122472     
   6.8415543139699597     
   6.8722339297276722     
   6.9029135454853847     
   6.9335931612430981     
   6.9642727770008106     
   6.9949523927585231     
   7.0256320085162365     
   7.0563116242739499     
   7.0869912400316624     
   7.1176708557893758     
   7.1483504715470882     
   7.1790300873048007     
   7.2097097030625132     
   7.2403893188202257     
   7.2710689345779391     
   7.3017485503356516     
   7.3324281660933641     
   7.3631077818510775     
   7.3937873976087909     
   7.4244670133665034     
   7.4551466291242168     
   7.4858262448819293     
   7.5165058606396418     
   7.5471854763973543     
   7.5778650921550668     
   7.6085447079127801     
   7.6392243236704926     
   7.6699039394282051     
   7.7005835551859194     
   7.7312631709436319     
   7.7619427867013444     
   7.7926224024590578     
   7.8233020182167703     
   7.8539816339744828     
   7.8846612497321953     
   7.9153408654899078     
   7.9460204812476212     
   7.9767000970053337     
   8.0073797127630471     
   8.0380593285207595     
   8.0687389442784720     
   8.0994185600361863     
   8.1300981757938988     
   8.1607777915516113     
   8.1914574073093238     
   8.2221370230670363     
   8.2528166388247488     
   8.2834962545824613     
   8.3141758703401756     
   8.3448554860978881     
   8.3755351018556006     
   8.4062147176133131     
   8.4368943333710273     
   8.4675739491287398     
   8.4982535648864523     
   8.5289331806441648     
   8.5596127964018773     
   8.5902924121595898     
   8.6209720279173023     
   8.6516516436750166     
   8.6823312594327291     
   8.7130108751904416     
   8.7436904909481541     
   8.7743701067058684     
   8.8050497224635809     
   8.8357293382212934     
   8.8664089539790059     
   8.8970885697367184     
   8.9277681854944309     
   8.9584478012521433     
   8.9891274170098576     
   9.0198070327675701     
   9.0504866485252826     
   9.0811662642829951     
   9.1118458800407094     
   9.1425254957984219     
   9.1732051115561344     
   9.2038847273138469     
   9.2345643430715594     
   9.2652439588292719     
   9.2959235745869844     
   9.3266031903446986     
   9.3572828061024111     
   9.3879624218601236     
   9.4186420376178361     
   9.4493216533755504     
   9.4800012691332629     
   9.5106808848909754     
   9.5413605006486879     
   9.5720401164064004     
   9.6027197321641129     
   9.6333993479218254     
   9.6640789636795397     
   9.6947585794372522     
   9.7254381951949647     
   9.7561178109526772     
   9.7867974267103914     
   9.8174770424681039     
   9.8481566582258164     
   9.8788362739835289     
   9.9095158897412414     
   9.9401955054989539     
   9.9708751212566664     
   10.001554737014381     
   10.032234352772093     
   10.062913968529806     
   10.093593584287518     
   10.124273200045231     
   10.154952815802945     
   10.185632431560659     
   10.216312047318370     
   10.246991663076084     
   10.277671278833795     
   10.308350894591509     
   10.339030510349222     
   10.369710126106934     
   10.400389741864647     
   10.431069357622359     
   10.461748973380072     
   10.492428589137786     
   10.523108204895500     
   10.553787820653211     
   10.584467436410925     
   10.615147052168636     
   10.645826667926350     
   10.676506283684063     
   10.707185899441775     
   10.737865515199488     
   10.768545130957200     
   10.799224746714913     
   10.829904362472627     
   10.860583978230341     
   10.891263593988052     
   10.921943209745766     
   10.952622825503477     
   10.983302441261191     
   11.013982057018904     
   11.044661672776616     
   11.075341288534329     
   11.106020904292041     
   11.136700520049756     
   11.167380135807468     
   11.198059751565182     
   11.228739367322893     
   11.259418983080607     
   11.290098598838318     
   11.320778214596032     
   11.351457830353745     
   11.382137446111457     
   11.412817061869170     
   11.443496677626882     
   11.474176293384597     
   11.504855909142309     
   11.535535524900023     
   11.566215140657734     
   11.596894756415448     
   11.627574372173159     
   11.658253987930873     
   11.688933603688586     
   11.719613219446298     
   11.750292835204011     
   11.780972450961723     
   11.811652066719438     
   11.842331682477150     
   11.873011298234864     
   11.903690913992575     
   11.934370529750289     
   11.965050145508000     
   11.995729761265714     
   12.026409377023427     
   12.057088992781139     
   12.087768608538852     
   12.118448224296564     
   12.149127840054279     
   12.179807455811991     
   12.210487071569705     
   12.241166687327416     
   12.271846303085130     
   12.302525918842841     
   12.333205534600555     
   12.363885150358268     
   12.394564766115980     
   12.425244381873693     
   12.455923997631405     
   12.486603613389120     
   12.517283229146832     
   12.547962844904546     
   12.578642460662257     
   12.609322076419971     
   12.640001692177682     
   12.670681307935396     
   12.701360923693109     
   12.732040539450821     
   12.762720155208536     
   12.793399770966246     
   12.824079386723961     
   12.854759002481673     
   12.885438618239387     
   12.916118233997098     
   12.946797849754812     
   12.977477465512523     
   13.008157081270237     
   13.038836697027950     
   13.069516312785662     
   13.100195928543377     
   13.130875544301087     
   13.161555160058802     
   13.192234775816514     
   13.222914391574228     
   13.253594007331939     
   13.284273623089653     
   13.314953238847364     
   13.345632854605078     
   13.376312470362791     
   13.406992086120503     
   13.437671701878218     
   13.468351317635928     
   13.499030933393643     
   13.529710549151355     
   13.560390164909069     
   13.591069780666780     
   13.621749396424494     
   13.652429012182205     
   13.683108627939919     
   13.713788243697632     
   13.744467859455344     
   13.775147475213059     
   13.805827090970769     
   13.836506706728484     
   13.867186322486196     
   13.897865938243910     
   13.928545554001621     
   13.959225169759335     
   13.989904785517046     
   14.020584401274760     
   14.051264017032473     
   14.081943632790185     
   14.112623248547900     
   14.143302864305610     
   14.173982480063325     
   14.204662095821037     
   14.235341711578752     
   14.266021327336462     
   14.296700943094176     
   14.327380558851887     
   14.358060174609601     
   14.388739790367314     
   14.419419406125026     
   14.450099021882741     
   14.480778637640451     
   14.511458253398166     
   14.542137869155878     
   14.572817484913593     
   14.603497100671303     
   14.634176716429018     
   14.664856332186728     
   14.695535947944443     
   14.726215563702155     
   14.756895179459868     
   14.787574795217582     
   14.818254410975293     
   14.848934026733007     
   14.879613642490719     
   14.910293258248434     
   14.940972874006144     
   14.971652489763859     
   15.002332105521569     
   15.033011721279284     
   15.063691337036998     
   15.094370952794709     
   15.125050568552423     
   15.155730184310134     
   15.186409800067848     
   15.217089415825560     
   15.247769031583275     
   15.278448647340985     
   15.309128263098700     
   15.339807878856410     
   15.370487494614125     
   15.401167110371839     
   15.431846726129550     
   15.462526341887264     
   15.493205957644975     
   15.523885573402689     
   15.554565189160401     
   15.585244804918116     
   15.615924420675826     
   15.646604036433541     
   15.677283652191251     


==> anc/ArxivPrograms/SineGordon/CPUomp/Makefile <==
#define the complier
COMPILER = gfortran
# compilation settings, optimization, precision, parallelization
FLAGS = -O3  -Wall -m64 -fopenmp -lgomp

# libraries
FFTW_LINK=$(FFTW33_LIBPATH)
LIBS = ${FFTW_LINK} -lfftw3_omp -lfftw3
# source list for main program
SOURCES =  sgsemiimp2d.f90 initialdata.f90 savedata.f90 getgrid.f90 \
			storeold.f90 saveresults.f90 enercalc.f90

sg2d: $(SOURCES)
		${COMPILER} -o sg2d $(FLAGS) $(SOURCES) $(LIBS)

clean:
	rm sg2d


==> anc/ArxivPrograms/SineGordon/CPUomp/enercalc.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine program calculates the energy for the nonlinear
! sine-Gordon equation in 2 dimensions
! u_{tt}-u_{xx}+u_{yy}=-sin(u)
!
! The energy density is given by
! 0.5u_t^2+0.5u_x^2+0.5u_y^2+0.5u^2+(1-cos(u))
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Scalars ..
!  Nx                           = number of modes in x - power of 2 for FFT
!  Ny                           = number of modes in y - power of 2 for FFT
!  planfxy                      = Forward 2d fft plan
!  planbxy                      = Backward 2d fft plan
!  dt                           = timestep
! .. Arrays ..
!  u                            = approximate solution
!  uold                         = approximate solution
!  temp1                        = array to hold temporary values
!  temp2                        = array to hold temporary values
! .. Vectors ..
!  kx                           = fourier frequencies in x direction
!  ky                           = fourier frequencies in y direction
!
! OUTPUT
!
! .. Scalars ..
!  enkin                        = Kinetic energy
!  enstr                        = Strain energy
!  enpot                        = Potential energy
!  en                           = Total energy
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  j                            = loop counter in y direction
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External routines required
!
! External libraries required
!       FFTW3    -- Fastest Fourier Transform in the West
!                       (http://www.fftw.org/)
!       OpenMP library
SUBROUTINE enercalc(Nx,Ny,planfxy,planbxy,dt,enkin,enstr,&
     enpot,en,kx,ky,temp1,temp2,u,uold)
  USE omp_lib
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                             :: Nx,Ny
  REAL(KIND=8), INTENT(IN)                                :: dt
  INTEGER(KIND=8), INTENT(IN)                             :: planfxy
  INTEGER(KIND=8), INTENT(IN)                             :: planbxy
  COMPLEX(KIND=8), DIMENSION(1:Nx),INTENT(IN)             :: kx
  COMPLEX(KIND=8), DIMENSION(1:Ny),INTENT(IN)             :: ky
  REAL   (KIND=8), DIMENSION(1:Nx,1:Ny),INTENT(IN)        :: u,uold
  COMPLEX(KIND=8), DIMENSION(1:Nx,1:Ny),INTENT(INOUT)     :: temp1,temp2
  REAL(KIND=8), INTENT(OUT)                               :: enkin,enstr
  REAL(KIND=8), INTENT(OUT)                               :: enpot,en
  INTEGER(KIND=4)                                         :: j
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=0.5d0*(uold(1:Nx,j)+u(1:Nx,j))
  END DO
  CALL dfftw_execute_dft_(planfxy,temp1,temp2)
  !.. Strain energy ..
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=kx(1:Nx)*temp2(1:Nx,j)
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planbxy,temp1(1:Nx,1:Ny),temp2(1:Nx,1:Ny))
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=abs(temp2(1:Nx,j)/REAL(Nx*Ny,kind(0d0)))**2
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enstr=0.5d0*REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=0.5d0*(uold(1:Nx,j)+u(1:Nx,j))
  END DO
  CALL dfftw_execute_dft_(planfxy,temp1,temp2)
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=ky(j)*temp2(1:Nx,j)
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planbxy,temp1(1:Nx,1:Ny),temp2(1:Nx,1:Ny))
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=abs(temp2(1:Nx,j)/REAL(Nx*Ny,kind(0d0)))**2
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enstr=enstr+0.5d0*REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  ! .. Kinetic Energy ..
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=( abs(u(1:Nx,j)-uold(1:Nx,j))/dt )**2
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enkin=0.5d0*REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  ! .. Potential Energy ..
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=1-cos(0.5*u(1:Nx,j)+0.5*uold(1:Nx,j))
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enpot=REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  en=enpot+enkin+enstr
END SUBROUTINE enercalc


==> anc/ArxivPrograms/SineGordon/CPUomp/getgrid.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine gets grid points and fourier frequencies for a
! pseudospectral simulation of the 2D nonlinear sine-Gordon equation
!
! u_{tt}-u_{xx}-u_{yy}=-sin(u)
!
! The boundary conditions are u(x=0,y)=u(2*Lx*\pi,y),
!     u(x,y=0)=u(x,y=2*Ly*\pi)
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Scalars ..
!  Nx                         = number of modes in x - power of 2 for FFT
!  Ny                         = number of modes in y - power of 2 for FFT
!  Lx                         = width of box in x direction
!  Ly                         = width of box in y direction
!  pi                         = 3.14...
! OUTPUT
!
! .. Vectors ..
!  x                          = x locations
!  y                          = y locations
!  kx                         = fourier frequencies in x direction
!  ky                         = fourier frequencies in y direction
!  name_config                = file name
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  i                          = loop counter in x direction
!  j                          = loop counter in y direction
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External libraries required
! OpenMP library
SUBROUTINE getgrid(Nx,Ny,Lx,Ly,pi,name_config,x,y,kx,ky)
  USE omp_lib
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                           :: Nx,Ny
  REAL(kind=8), INTENT(IN)                              :: Lx,Ly,pi
  REAL(KIND=8), DIMENSION(1:NX), INTENT(OUT)            :: x
  REAL(KIND=8), DIMENSION(1:NY), INTENT(OUT)            :: y
  COMPLEX(KIND=8), DIMENSION(1:NX), INTENT(OUT)         :: kx
  COMPLEX(KIND=8), DIMENSION(1:NY), INTENT(OUT)         :: ky
  CHARACTER*100, INTENT(OUT)                            :: name_config
  INTEGER(kind=4)                                       :: i,j
  !$OMP PARALLEL DO PRIVATE(i) SCHEDULE(static)
  DO i=1,1+Nx/2
     kx(i)= cmplx(0.0d0,1.0d0)*REAL(i-1,kind(0d0))/Lx
  END DO
  !$OMP END PARALLEL DO
  kx(1+Nx/2)=0.0d0
  !$OMP PARALLEL DO PRIVATE(i) SCHEDULE(static)
  DO i = 1,Nx/2 -1
     kx(i+1+Nx/2)=-kx(1-i+Nx/2)
  END DO
  !$OMP END PARALLEL DO
  !$OMP PARALLEL DO PRIVATE(i) SCHEDULE(static)
  DO i=1,Nx
     x(i)=(-1.0d0 + 2.0d0*REAL(i-1,kind(0d0))/REAL(Nx,kind(0d0)))*pi*Lx
  END DO
  !$OMP END PARALLEL DO
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,1+Ny/2
     ky(j)= cmplx(0.0d0,1.0d0)*REAL(j-1,kind(0d0))/Ly
  END DO
  !$OMP END PARALLEL DO
  ky(1+Ny/2)=0.0d0
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j = 1,Ny/2 -1
     ky(j+1+Ny/2)=-ky(1-j+Ny/2)
  END DO
  !$OMP END PARALLEL DO
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     y(j)=(-1.0d0 + 2.0d0*REAL(j-1,kind(0d0))/REAL(Ny,kind(0d0)))*pi*Ly
  END DO
  !$OMP END PARALLEL DO
  ! Save x grid points in text format
  name_config = 'xcoord.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO i=1,Nx
     WRITE(11,*) x(i)
  END DO
  CLOSE(11)
  ! Save y grid points in text format
  name_config = 'ycoord.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,Ny
     WRITE(11,*) y(j)
  END DO
  CLOSE(11)
END SUBROUTINE getgrid


==> anc/ArxivPrograms/SineGordon/CPUomp/initialdata.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine gets initial data for nonlinear sine-Gordon equation
! in 2 dimensions
! u_{tt}-u_{xx}-u_{yy}=sin(u)
!
! The boundary conditions are u(x=-Lx*\pi,y)=u(x=Lx*\pi,y),
!     u(x,y=-Ly*\pi)=u(x,y=Ly*\pi)
! The initial condition is u=0.5*exp(-x^2-y^2)
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Parameters ..
!  Nx                         = number of modes in x - power of 2 for FFT
!  Ny                         = number of modes in y - power of 2 for FFT
! .. Vectors ..
!  x                          = x locations
!  y                          = y locations
!
! OUTPUT
!
! .. Arrays ..
!  u                          = initial solution
!  uold                       = approximate solution based on time derivative of
!                                     initial solution
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  i                          = loop counter in x direction
!  j                          = loop counter in y direction
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External libraries required
! OpenMP library
SUBROUTINE initialdata(Nx,Ny,x,y,u,uold)
  USE omp_lib
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                           :: Nx,Ny
  REAL(KIND=8), DIMENSION(1:NX), INTENT(IN)             :: x
  REAL(KIND=8), DIMENSION(1:NY), INTENT(IN)             :: y
  REAL(KIND=8), DIMENSION(1:NX,1:NY), INTENT(OUT)       :: u,uold
  INTEGER(kind=4)                                       :: j
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     u(1:Nx,j)=0.5d0*exp(-1.0d0*(x(1:Nx)**2 +y(j)**2))
  END DO
  !$OMP END PARALLEL DO
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     uold(1:Nx,j)=0.5d0*exp(-1.0d0*(x(1:Nx)**2 +y(j)**2))
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE initialdata


==> anc/ArxivPrograms/SineGordon/CPUomp/savedata.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine saves a two dimensional real array in binary
! format
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Scalars ..
!  Nx                         = number of modes in x - power of 2 for FFT
!  Ny                         = number of modes in y - power of 2 for FFT
!  plotnum                    = number of plot to be made
! .. Arrays ..
!  name_config                = root of filename to save to
!  field                      = real data to be saved
!
! .. Output   ..
! plotnum                     = number of plot to be saved
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  i                          = loop counter in x direction
!  j                          = loop counter in y direction
!  count                      = counter
!  iol                        = size of file
!  ind                        = index
! .. Arrays ..
!  number_file                = file name for datbin
!
SUBROUTINE savedata(Nx,Ny,plotnum,name_config,field)
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                           :: Nx,Ny
  INTEGER(KIND=4), INTENT(IN)                           :: plotnum
  REAL(KIND=8), DIMENSION(1:NX,1:NY), INTENT(IN)        :: field
  CHARACTER*100, INTENT(IN)                             :: name_config
  INTEGER(kind=4)                                       :: i,j,iol,count,ind
  CHARACTER*100                                         :: number_file
  ! write datbin
  ! create character array with full filename
  ind = index(name_config,' ') - 1
  WRITE(number_file,'(i0)') 10000000+plotnum
  number_file = name_config(1:ind)//number_file
  ind = index(number_file,' ') - 1
  number_file = number_file(1:ind)//'.datbin'
  INQUIRE( iolength=iol )       field(1,1)
  OPEN(unit=11,FILE=number_file,form="unformatted",access="direct",recl=iol)
  count=1
  DO j=1,Ny
     DO i=1,Nx
        WRITE(11,rec=count) field(i,j)
        count=count+1
     END DO
  END DO
  CLOSE(11)

END SUBROUTINE savedata


==> anc/ArxivPrograms/SineGordon/CPUomp/saveresults.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine saves the energy and times stored during the
! computation for the nonlinear sine-Gordon equation
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Parameters ..
!  Nt                           = number of timesteps
!  plotgap                      = timesteps between plots
! .. Vectors ..
!  time                         = times at which save data
!  en                           = total energy
!  enstr                        = strain energy
!  enpot                        = potential energy
!  enkin                        = kinetic energy
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  j                            = loop counter
! .. Arrays ..
!  name_config                  = array to hold the filename
!
SUBROUTINE saveresults(Nt,plotgap,time,en,enstr,enkin,enpot)
  IMPLICIT NONE
  INTEGER(kind=4), INTENT(IN)                             :: plotgap,Nt
  REAL(KIND=8), DIMENSION(1+Nt/plotgap+1), INTENT(IN)     :: en,enstr,enpot,enkin
  REAL(KIND=8), DIMENSION(1+Nt/plotgap), INTENT(IN)       :: time
  INTEGER(kind=4)                                         :: j
  CHARACTER*100                                           :: name_config

  name_config = 'tdata.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap
     WRITE(11,*) time(j)
  END DO
  CLOSE(11)

  name_config = 'en.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) en(j)
  END DO
  CLOSE(11)

  name_config = 'enkin.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) enkin(j)
  END DO
  CLOSE(11)

  name_config = 'enpot.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) enpot(j)
  END DO
  CLOSE(11)

  name_config = 'enstr.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) enstr(j)
  END DO
  CLOSE(11)
END SUBROUTINE saveresults


==> anc/ArxivPrograms/SineGordon/CPUomp/sgsemiimp2d.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This program solves nonlinear sine-Gordon equation in 2 dimensions
! u_{tt}-u_{xx}+u_{yy}=-sin(u)
! using a second order implicit-explicit time stepping scheme.
!
! The boundary conditions are u(x=0,y)=u(2*Lx*\pi,y),
!       u(x,y=0)=u(x,y=2*Ly*\pi)
! The initial condition is u=0.5*exp(-x^2-y^2)
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! .. Parameters ..
!  Nx                           = number of modes in x - power of 2 for FFT
!  Ny                           = number of modes in y - power of 2 for FFT
!  Nt                           = number of timesteps to take
!  plotgap                      = number of timesteps between plots
!  FFTW_IN_PLACE                = value for FFTW input
!  FFTW_MEASURE                 = value for FFTW input
!  FFTW_EXHAUSTIVE              = value for FFTW input
!  FFTW_PATIENT                 = value for FFTW input
!  FFTW_ESTIMATE                = value for FFTW input
!  FFTW_FORWARD                 = value for FFTW input
!  FFTW_BACKWARD                = value for FFTW input
!  pi = 3.14159265358979323846264338327950288419716939937510d0
!  Lx                           = width of box in x direction
!  Ly                           = width of box in y direction
! .. Scalars ..
!  i                            = loop counter in x direction
!  j                            = loop counter in y direction
!  n                            = loop counter for timesteps direction
!  allocatestatus               = error indicator during allocation
!  start                        = variable to record start time of program
!  finish                       = variable to record end time of program
!  count_rate                   = variable for clock count rate
!  planfxy                      = Forward 2d fft plan
!  planbxy                      = Backward 2d fft plan
!  dt                           = timestep
!  ierr                         = error code
!  plotnum                      = number of plot
! .. Arrays ..
!  u                            = approximate solution
!  uold                         = approximate solution
!  v                            = Fourier transform of approximate solution
!  vold                         = Fourier transform of approximate solution
!  nonlinhat                    = Fourier transform of nonlinear term, u^3
! .. Vectors ..
!  kx                           = fourier frequencies in x direction
!  ky                           = fourier frequencies in y direction
!  x                            = x locations
!  y                            = y locations
!  time                         = times at which save data
!  en                           = total energy
!  enstr                        = strain energy
!  enpot                        = potential energy
!  enkin                        = kinetic energy
!  name_config                  = array to store filename for data to be saved
!  fftfxy                       = array to setup 2D Fourier transform (real to complex)
!  fftbxy                       = array to setup 2D Fourier transform (complex to real)
!  fftfc                        = array to setup 2D Fourier transform (complex to complex forward)
!  fftbb                        = array to setup 2D Fourier transform (complex to complex backward)
!
! REFERENCES
!
! ACKNOWLEDGEMENTS
!
! ACCURACY
!		
! ERROR INDICATORS AND WARNINGS
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External routines required
!       getgrid.f90     -- Get initial grid of points
!       initialdata.f90 -- Get initial data
!       enercalc.f90 -- Subroutine to calculate the energy
!       savedata.f90 -- Save initial data
!       storeold.f90 -- Store old data
! External libraries required
!       FFTW3    -- Fast Fourier Transform in the West Library
!                       (http://www.fftw.org/)
!       OpenMP library
PROGRAM sg2d
  USE omp_lib
  IMPLICIT NONE
  INTEGER(kind=4), PARAMETER                        ::  Nx=8192
  INTEGER(kind=4), PARAMETER                        ::  Ny=Nx
  INTEGER(kind=4), PARAMETER                        ::  Nt=500
  INTEGER(kind=4), PARAMETER                        ::  plotgap=Nt+1
  REAL(kind=8), PARAMETER                           :: &
       pi=3.14159265358979323846264338327950288419716939937510d0
  REAL(kind=8), PARAMETER                           ::  Lx=5.0d0
  REAL(kind=8), PARAMETER                           ::  Ly=5.0d0
  REAL(kind=8)                                      ::  dt=0.5d0/REAL(Nt,kind(0d0))
  COMPLEX(kind=8), DIMENSION(:), ALLOCATABLE        ::  kx,ky
  REAL(kind=8),          DIMENSION(:), ALLOCATABLE  ::  x,y
  REAL(kind=8), DIMENSION(:,:), ALLOCATABLE         ::  u,uold
  COMPLEX(kind=8), DIMENSION(:,:), ALLOCATABLE      ::  temp1,temp2
  COMPLEX(kind=8), DIMENSION(:,:), ALLOCATABLE      ::  v,vold,nonlinhat
  REAL(kind=8), DIMENSION(:,:), ALLOCATABLE         ::  savearray
  REAL(kind=8), DIMENSION(:), ALLOCATABLE           ::  time,enkin,enstr,enpot,en
  INTEGER(kind=4)                                   ::  ierr,i,j,n,allocatestatus,numthreads
  INTEGER(kind=4)                                   ::  start, finish, count_rate, plotnum
  INTEGER(kind=4), PARAMETER                        ::  FFTW_IN_PLACE = 8, FFTW_MEASURE = 0, &
       FFTW_EXHAUSTIVE = 8, FFTW_PATIENT = 32, FFTW_ESTIMATE = 64
  INTEGER(kind=4),PARAMETER                         ::  FFTW_FORWARD = -1,&
       FFTW_BACKWARD=1, FFTW_PRESERVE_INPUT=16
  INTEGER(kind=8)                                   ::  planfxy,planbxy,planfc,planbc
  CHARACTER*100                                     ::  name_config
  ! print run information
  PRINT *,"Nx=", Nx
  PRINT *,"Ny=", Nx
  PRINT *,"Nt=", Nt
  PRINT *,"Lx=", Lx
  PRINT *,"Ly=", Ly
  PRINT *,"dt=", dt
  ! Start short parallel region to count threads
  numthreads=omp_get_max_threads()
  PRINT *,'There are ',numthreads,' threads.'
  ALLOCATE(kx(1:Nx),ky(1:Ny),x(1:Nx),y(1:Ny),nonlinhat(1:Nx/2+1,1:Ny),&
       u(1:Nx,1:Ny),uold(1:Nx,1:Ny),temp1(1:Nx,1:Ny),temp2(1:Nx,1:Ny),&
       v(1:Nx/2+1,1:Ny),vold(1:Nx/2+1,1:Ny),&
       savearray(1:Nx,1:Ny),time(1:1+Nt/plotgap+1),en(1:1+Nt/plotgap+1),&
       enkin(1:1+Nt/plotgap+1),enstr(1:1+Nt/plotgap+1),enpot(1:1+Nt/plotgap+1),&
       stat=allocatestatus)
  IF (allocatestatus .ne. 0) stop
  PRINT *,'allocated arrays'
  ! set up multithreaded ffts
  CALL dfftw_init_threads_(ierr)
  PRINT *,'Initiated threaded FFTW'
  CALL dfftw_plan_with_nthreads_(numthreads)
  PRINT *,'Inidicated number of threads to be used in planning'
  u(1:Nx,1:Ny)=0.d0
  v(1:Nx/2+1,1:Ny)=0.d0
  CALL dfftw_plan_dft_r2c_2d_(planfxy,Nx,Ny,u,v,FFTW_EXHAUSTIVE)
  CALL dfftw_plan_dft_c2r_2d_(planbxy,Nx,Ny,v,u,FFTW_EXHAUSTIVE)
  CALL dfftw_plan_dft_2d_(planfc,Nx,Ny,u,v,FFTW_FORWARD,FFTW_EXHAUSTIVE)
  CALL dfftw_plan_dft_2d_(planbc,Nx,Ny,v,u,FFTW_BACKWARD,FFTW_EXHAUSTIVE)
  PRINT *,'Setup FFTs'
  ! setup fourier frequencies
  CALL getgrid(Nx,Ny,Lx,Ly,pi,name_config,x,y,kx,ky)
  PRINT *,'Setup grid and fourier frequencies'
  CALL initialdata(Nx,Ny,x,y,u,uold)
  plotnum=1
  name_config = 'data/u'
  savearray(1:Nx,1:Ny)=u(1:Nx,1:Ny)
  ! CALL savedata(Nx,Ny,plotnum,name_config,savearray) ! disabled for benchmarking
  CALL dfftw_execute_dft_r2c_(planfxy,u(1:Nx,1),v(1:Nx/2+1,1))
  CALL dfftw_execute_dft_r2c_(planfxy,uold,vold)
  CALL enercalc(Nx,Ny,planfc,planbc,dt,enkin(plotnum),enstr(plotnum),&
       enpot(plotnum),en(plotnum),kx,ky,temp1,temp2,u,uold)
  PRINT *,'Got initial data, starting timestepping'
  time(plotnum)=0.0d0
  CALL system_clock(start,count_rate)
  DO n=1,Nt
     !$OMP PARALLEL PRIVATE(i,j)
     !$OMP DO SCHEDULE(static)
     DO j=1,Ny
        DO i=1,Nx
           uold(i,j)=u(i,j)
        END DO
     END DO
     !$OMP END DO
     !$OMP DO SCHEDULE(static)
     DO j=1,Ny
        DO i=1,Nx
           u(i,j)=sin(u(i,j))
        END DO
     END DO
     !$OMP END DO
     !$OMP END PARALLEL
     CALL dfftw_execute_dft_r2c_(planfxy,u,nonlinhat)
     !$OMP PARALLEL PRIVATE(i,j)
     !$OMP DO SCHEDULE(static)
     DO j=1,Ny
        DO i=1,Nx/2+1
           nonlinhat(i,j)=( 0.25*(kx(i)*kx(i) + ky(j)*ky(j))&
                *(2.0d0*v(i,j)+vold(i,j))&
                +(2.0d0*v(i,j)-vold(i,j))/(dt*dt)&
                -nonlinhat(i,j) )&
                /(1/(dt*dt)-0.25*(kx(i)*kx(i) + ky(j)*ky(j)))
           vold(i,j)=v(i,j)
           v(i,j)=nonlinhat(i,j)
           nonlinhat(i,j)=nonlinhat(i,j)/REAL(Nx*Ny,kind(0d0))
           ! fftw c2r destroys input, we use nonlinhat to store normalized v for the transform
        END DO
     END DO
     !$OMP END DO
     !$OMP END PARALLEL
     CALL dfftw_execute_dft_c2r_(planbxy,nonlinhat,u)
     IF (mod(n,plotgap)==0) then
        plotnum=plotnum+1
        time(plotnum)=n*dt
        PRINT *,'time',n*dt
        ! savearray=REAL(u,kind(0d0)) ! disabled for benchmarking
        ! CALL savedata(Nx,Ny,plotnum,name_config,savearray)
        CALL enercalc(Nx,Ny,planfc,planbc,dt,enkin(plotnum),enstr(plotnum),&
             enpot(plotnum),en(plotnum),kx,ky,temp1,temp2,u,uold)
     END IF
  END DO
  CALL system_clock(finish,count_rate)
  CALL enercalc(Nx,Ny,planfc,planbc,dt,enkin(plotnum+1),enstr(plotnum+1),&
       enpot(plotnum+1),en(plotnum+1),kx,ky,temp1,temp2,u,uold)
  PRINT *,'Finished time stepping'
  PRINT*,'Program took ',&
       REAL(finish-start,kind(0d0))/REAL(count_rate,kind(0d0)),&
       'for Time stepping'
  CALL saveresults(Nt,plotgap,time(1:1+n/plotgap),en(1:1+n/plotgap+1),&
       enstr(1:1+n/plotgap+1),enkin(1:1+n/plotgap+1),enpot(1:1+n/plotgap+1))

  ! Save times at which output was made in text format
  PRINT *,'Saved data'

  CALL dfftw_destroy_plan_(planbxy)
  CALL dfftw_destroy_plan_(planfxy)
  CALL dfftw_destroy_plan_(planbc)
  CALL dfftw_destroy_plan_(planfc)
  CALL dfftw_cleanup_threads_()
  DEALLOCATE(kx,ky,x,y,u,v,nonlinhat,savearray,&
       uold,vold,time,enkin,enstr,enpot,en,&
       stat=allocatestatus)
  IF (allocatestatus .ne. 0) STOP
  PRINT *,'Deallocated arrays'
  PRINT *,'Program execution complete'
END PROGRAM sg2d


==> anc/ArxivPrograms/SineGordon/CPUomp/storeold.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine copies arrays
! current->old, new->current
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Parameters ..
!  Nx                           = number of modes in x - power of 2 for FFT
!  Ny                           = number of modes in y - power of 2 for FFT
!  .. Arrays ..
!  unew                         = approximate solution
!  u                            = approximate solution
!  uold                         = approximate solution
!  vnew                         = Fourier transform of approximate solution
!  v                            = Fourier transform of approximate solution
!  vold                         = Fourier transform of approximate solution
!
! OUTPUT
!
!  u                            = approximate solution
!  v                            = Fourier transform of approximate solution
!  uold                         = approximate solution
!  vold                         = Fourier transform of approximate solution
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  i                            = loop counter in x direction
!  j                            = loop counter in y direction
!
! REFERENCES
!
! ACKNOWLEDGEMENTS
!
! ACCURACY
!
! ERROR INDICATORS AND WARNINGS
!
! FURTHER COMMENTS
!--------------------------------------------------------------------
! External routines required
!
! External libraries required
! OpenMP library
SUBROUTINE storeold(Nx,Ny,unew,u,uold,vnew,v,vold)

  USE omp_lib
  ! Declare variables
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                             :: Nx,Ny
  REAL   (KIND=8), DIMENSION(1:NX,1:NY), INTENT(OUT)      :: uold
  COMPLEX(KIND=8), DIMENSION(1:NX/2+1,1:NY), INTENT(OUT)  :: vold
  REAL   (KIND=8), DIMENSION(1:NX,1:NY), INTENT(INOUT)    :: u
  REAL   (KIND=8), DIMENSION(1:NX,1:NY), INTENT(IN)       :: unew
  COMPLEX(KIND=8), DIMENSION(1:NX/2+1,1:NY), INTENT(INOUT):: v
  COMPLEX(KIND=8), DIMENSION(1:NX/2+1,1:NY), INTENT(IN)   :: vnew
  INTEGER(kind=4)                                         :: i,j

  !$OMP PARALLEL PRIVATE(i,j)

  !$OMP DO SCHEDULE(static)
  DO j=1,Ny
     DO i=1,Nx/2+1
        vold(i,j)=v(i,j)
     END DO
  END DO
  !$OMP END DO NOWAIT

  !$OMP DO SCHEDULE(static)
  DO j=1,Ny
     DO i=1,Nx
        uold(i,j)=u(i,j)
     END DO
  END DO
  !$OMP END DO NOWAIT

  !$OMP DO SCHEDULE(static)
  DO j=1,Ny
     DO i=1,Nx
        u(i,j)=unew(i,j)
     END DO
  END DO
  !$OMP END DO NOWAIT

  !$OMP DO SCHEDULE(static)
  DO j=1,Ny
     DO i=1,Nx/2+1
        v(i,j)=vnew(i,j)
     END DO
  END DO
  !$OMP END DO NOWAIT

  !$OMP END PARALLEL

END SUBROUTINE storeold


==> anc/ArxivPrograms/SineGordon/GPUacc/Makefile <==
F90       = pgf90
FLAGS = -O3 -acc -Mcuda -ta=nvidia
CUDA_PATH = /usr/local/pgi/linux86-64/2012/cuda/4.1/
CCFLAGS  = -I$(CUDA_PATH)/include -L$(CUDA_PATH)/lib64 -lcudart -lcufft $(FFTW33_LIBPATH) -lfftw3

BIN =  sg2d

SOURCES = sgsemiimp2d.f90 enercalc.f90 savedata.f90 saveresults.f90
all: $(BIN)

sg2d: $(SOURCES)
	$(F90) -o $(BIN) $(FLAGS) $(SOURCES) $(CCFLAGS)

clean:
	$(RM) *.mod
	$(RM) $(BIN)


==> anc/ArxivPrograms/SineGordon/GPUacc/enercalc.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine program calculates the energy for the nonlinear
! sine-Gordon equation in 2 dimensions
! u_{tt}-u_{xx}+u_{yy}=-sin(u)
!
! The energy density is given by
! 0.5u_t^2+0.5u_x^2+0.5u_y^2+(1-cos(u))
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Scalars ..
!  Nx                           = number of modes in x - power of 2 for FFT
!  Ny                           = number of modes in y - power of 2 for FFT
!  planfxy                      = Forward 2d fft plan
!  planbxy                      = Backward 2d fft plan
!  dt                           = timestep
! .. Arrays ..
!  u                            = approximate solution
!  v                            = Fourier transform of approximate solution
!  uold                         = approximate solution
!  vold                         = Fourier transform of approximate solution
!  temp1                        = array to hold temporary values
!  temp2                        = array to hold temporary values
! .. Vectors ..
!  kx                           = fourier frequencies in x direction
!  ky                           = fourier frequencies in y direction
!
! OUTPUT
!
! .. Scalars ..
!  enkin                        = Kinetic energy
!  enstr                        = Strain energy
!  enpot                        = Potential energy
!  en                           = Total energy
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  j                            = loop counter in y direction
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External routines required
!
! External libraries required
!       FFTW3    -- Fast Fourier Transform in the West Library
!                       (http://www.fftw.org/)
!       OpenMP library
SUBROUTINE enercalc(Nx,Ny,planfxy,planbxy,dt,enkin,enstr,&
     enpot,en,kx,ky,temp1,temp2,u,uold)
  USE omp_lib
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                             :: Nx,Ny
  REAL(KIND=8), INTENT(IN)                                :: dt
  INTEGER(KIND=8), INTENT(IN)                             :: planfxy
  INTEGER(KIND=8), INTENT(IN)                             :: planbxy
  COMPLEX(KIND=8), DIMENSION(1:Nx),INTENT(IN)             :: kx
  COMPLEX(KIND=8), DIMENSION(1:Ny),INTENT(IN)             :: ky
  REAL   (KIND=8), DIMENSION(1:Nx,1:Ny),INTENT(IN)        :: u,uold
  COMPLEX(KIND=8), DIMENSION(1:Nx,1:Ny),INTENT(INOUT)     :: temp1,temp2
  REAL(KIND=8), INTENT(OUT)                               :: enkin,enstr
  REAL(KIND=8), INTENT(OUT)                               :: enpot,en
  INTEGER(KIND=4)                                         :: j
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=0.5d0*(uold(1:Nx,j)+u(1:Nx,j))
  END DO
  CALL dfftw_execute_dft_(planfxy,temp1,temp2)
  !.. Strain energy ..
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=kx(1:Nx)*temp2(1:Nx,j)
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planbxy,temp1(1:Nx,1:Ny),temp2(1:Nx,1:Ny))
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=abs(temp2(1:Nx,j)/REAL(Nx*Ny,kind(0d0)))**2
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enstr=0.5d0*REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=0.5d0*(uold(1:Nx,j)+u(1:Nx,j))
  END DO
  CALL dfftw_execute_dft_(planfxy,temp1,temp2)
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=ky(j)*temp2(1:Nx,j)
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planbxy,temp1(1:Nx,1:Ny),temp2(1:Nx,1:Ny))
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=abs(temp2(1:Nx,j)/REAL(Nx*Ny,kind(0d0)))**2
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enstr=enstr+0.5d0*REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  ! .. Kinetic Energy ..
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=( abs(u(1:Nx,j)-uold(1:Nx,j))/dt )**2
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enkin=0.5d0*REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  ! .. Potential Energy ..
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=1-cos(0.5*u(1:Nx,j)+0.5*uold(1:Nx,j))
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enpot=REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  en=enpot+enkin+enstr
END SUBROUTINE enercalc


==> anc/ArxivPrograms/SineGordon/GPUacc/getgrid.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine gets grid points and fourier frequencies for a
! pseudospectral simulation of the 2D nonlinear sine-Gordon equation
!
! u_{tt}-u_{xx}+u_{yy}=-sin(u)
!
! The boundary conditions are u(x=0,y)=u(2*Lx*\pi,y),
!     u(x,y=0)=u(x,y=2*Ly*\pi)
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Scalars ..
!  Nx                         = number of modes in x - power of 2 for FFT
!  Ny                         = number of modes in y - power of 2 for FFT
!  pi                         = 3.14...
!  Lx                         = width of box in x direction
!  Ly                         = width of box in y direction
! OUTPUT
!
! .. Vectors ..
!  kx                         = fourier frequencies in x direction
!  ky                         = fourier frequencies in y direction
!  x                          = x locations
!  y                          = y locations
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  i                          = loop counter in x direction
!  j                          = loop counter in y direction
!
! REFERENCES
!
! ACKNOWLEDGEMENTS
!
! ACCURACY
!
! ERROR INDICATORS AND WARNINGS
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External routines required
!
! External libraries required
! OpenMP library
SUBROUTINE getgrid(Nx,Ny,Lx,Ly,pi,name_config,x,y,kx,ky)
  USE omp_lib
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                           :: Nx,Ny
  REAL(kind=8), INTENT(IN)                              :: Lx,Ly,pi
  REAL(KIND=8), DIMENSION(1:NX), INTENT(OUT)            :: x
  REAL(KIND=8), DIMENSION(1:NY), INTENT(OUT)            :: y
  COMPLEX(KIND=8), DIMENSION(1:NX), INTENT(OUT)         :: kx
  COMPLEX(KIND=8), DIMENSION(1:NY), INTENT(OUT)         :: ky
  CHARACTER*100, INTENT(OUT)                            :: name_config
  INTEGER(kind=4)                                       :: i,j
  !$OMP PARALLEL DO PRIVATE(i) SCHEDULE(static)
  DO i=1,1+Nx/2
     kx(i)= cmplx(0.0d0,1.0d0)*REAL(i-1,kind(0d0))/Lx
  END DO
  !$OMP END PARALLEL DO
  kx(1+Nx/2)=0.0d0
  !$OMP PARALLEL DO PRIVATE(i) SCHEDULE(static)
  DO i = 1,Nx/2 -1
     kx(i+1+Nx/2)=-kx(1-i+Nx/2)
  END DO
  !$OMP END PARALLEL DO

  !$OMP PARALLEL DO PRIVATE(i) SCHEDULE(static)
  DO i=1,Nx
     x(i)=(-1.0d0 + 2.0d0*REAL(i-1,kind(0d0))/REAL(Nx,kind(0d0)))*pi*Lx
  END DO
  !$OMP END PARALLEL DO
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,1+Ny/2
     ky(j)= cmplx(0.0d0,1.0d0)*REAL(j-1,kind(0d0))/Ly
  END DO
  !$OMP END PARALLEL DO
  ky(1+Ny/2)=0.0d0
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j = 1,Ny/2 -1
     ky(j+1+Ny/2)=-ky(1-j+Ny/2)
  END DO
  !$OMP END PARALLEL DO
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     y(j)=(-1.0d0 + 2.0d0*REAL(j-1,kind(0d0))/REAL(Ny,kind(0d0)))*pi*Ly
  END DO
  !$OMP END PARALLEL DO
  ! Save x grid points in text format
  name_config = 'xcoord.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO i=1,Nx
     WRITE(11,*) x(i)
  END DO
  CLOSE(11)
  ! Save y grid points in text format
  name_config = 'ycoord.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,Ny
     WRITE(11,*) y(j)
  END DO
  CLOSE(11)
END SUBROUTINE getgrid


==> anc/ArxivPrograms/SineGordon/GPUacc/initialdata.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine gets initial data for nonlinear sine-Gordon equation
! in 2 dimensions
! u_{tt}-u_{xx}-u_{yy}=-sin(u)
!
! The boundary conditions are u(x=-Lx*\pi,y)=u(x=Lx*\pi,y),
!     u(x,y=-Ly*\pi)=u(x,y=Ly*\pi)
! The initial condition is u=0.5*exp(-x^2-y^2)
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Parameters ..
!  Nx                         = number of modes in x - power of 2 for FFT
!  Ny                         = number of modes in y - power of 2 for FFT
! .. Vectors ..
!  x                          = x locations
!  y                          = y locations
!
! OUTPUT
!
! .. Arrays ..
!  u                          = initial solution
!  uold                       = approximate solution based on time derivative of
!                                     initial solution
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  i                          = loop counter in x direction
!  j                          = loop counter in y direction
!
! REFERENCES
!
! ACKNOWLEDGEMENTS
!
! ACCURACY
!
! ERROR INDICATORS AND WARNINGS
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External routines required
!
! External libraries required
! OpenMP library
SUBROUTINE initialdata(Nx,Ny,x,y,u,uold)
  USE omp_lib
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                        :: Nx,Ny
  REAL(KIND=8), DIMENSION(1:NX), INTENT(IN)          :: x
  REAL(KIND=8), DIMENSION(1:NY), INTENT(IN)          :: y
  REAL(KIND=8), DIMENSION(1:NX,1:NY), INTENT(OUT)    :: u,uold
  INTEGER(kind=4)                                    :: i,j
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     u(1:Nx,j)=0.5d0*exp(-1.0d0*(x(1:Nx)**2 +y(j)**2))
  END DO
  !$OMP END PARALLEL DO
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     uold(1:Nx,j)=0.5d0*exp(-1.0d0*(x(1:Nx)**2 +y(j)**2))
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE initialdata


==> anc/ArxivPrograms/SineGordon/GPUacc/savedata.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine saves a two dimensional real array in binary
! format
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Scalars ..
!  Nx                         = number of modes in x - power of 2 for FFT
!  Ny                         = number of modes in y - power of 2 for FFT
!  plotnum                    = number of plot to be made
! .. Arrays ..
!  field                      = real data to be saved
!  name_config                = root of filename to save to
!
! .. Output   ..
! plotnum                     = number of plot to be saved
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  i                          = loop counter in x direction
!  j                          = loop counter in y direction
!  iol                        = size of file
!  count                      = counter
!  ind                        = index to strip data/ from the front of filepath
! .. Arrays ..
!     number_file             = datbin file name
SUBROUTINE savedata(Nx,Ny,plotnum,name_config,field)
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                           :: Nx,Ny
  INTEGER(KIND=4), INTENT(IN)                           :: plotnum
  REAL(KIND=8), DIMENSION(1:NX,1:NY), INTENT(IN)        :: field
  CHARACTER*100, INTENT(IN)                             :: name_config
  INTEGER(kind=4)                                       :: i,j,iol,count,ind
  CHARACTER*100                                         :: number_file
  ! write datbin
  ! create character array with full filename
  ind = index(name_config,' ') - 1
  WRITE(number_file,'(i0)') 10000000+plotnum
  number_file = name_config(1:ind)//number_file
  ind = index(number_file,' ') - 1
  number_file = number_file(1:ind)//'.datbin'
  INQUIRE( iolength=iol )       field(1,1)
  OPEN(unit=11,FILE=number_file,form="unformatted",&
       access="direct",recl=iol)
  count=1
  DO j=1,Ny
     DO i=1,Nx
        WRITE(11,rec=count) field(i,j)
        count=count+1
     END DO
  END DO
  CLOSE(11)

END SUBROUTINE savedata


==> anc/ArxivPrograms/SineGordon/GPUacc/saveresults.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine saves the energy and times stored during the
! computation for the nonlinear sine-Gordon equation
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Parameters ..
!  Nx                           = number of modes in x - power of 2 for FFT
!  Ny                           = number of modes in y - power of 2 for FFT
! .. Vectors ..
!  time                         = times at which save data
!  en                           = total energy
!  enstr                        = strain energy
!  enpot                        = potential energy
!  enkin                        = kinetic energy
!
! OUTPUT
!
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  n                            = loop counter
! .. Arrays ..
!       name_config             = array to hold the filename
!
SUBROUTINE saveresults(Nt,plotgap,time,en,enstr,enkin,enpot)
  IMPLICIT NONE
  INTEGER(kind=4), INTENT(IN)                             :: plotgap,Nt
  REAL(KIND=8), DIMENSION(1+Nt/plotgap), INTENT(IN)       :: time
  REAL(KIND=8), DIMENSION(1+Nt/plotgap+1), INTENT(IN)     :: enpot,enkin
  REAL(KIND=8), DIMENSION(1+Nt/plotgap+1), INTENT(IN)     :: en,enstr
  INTEGER(kind=4)                                         :: j
  CHARACTER*100                                           :: name_config
  ! time
  name_config = 'tdata.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap
     WRITE(11,*) time(j)
  END DO
  CLOSE(11)
  ! energy
  name_config = 'en.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) en(j)
  END DO
  CLOSE(11)
  ! kinetic energy
  name_config = 'enkin.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) enkin(j)
  END DO
  CLOSE(11)
  ! potential energy
  name_config = 'enpot.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) enpot(j)
  END DO
  CLOSE(11)
  ! strain energy
  name_config = 'enstr.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) enstr(j)
  END DO
  CLOSE(11)
END SUBROUTINE saveresults


==> anc/ArxivPrograms/SineGordon/GPUacc/sgsemiimp2d.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This program solves nonlinear sine-Gordon equation in 2 dimensions
! u_{tt}-u_{xx}-u_{yy}=-sin(u)
! using a second order implicit-explicit time stepping scheme.
!
! The boundary conditions are u(x=0,y)=u(2*Lx*\pi,y),
!       u(x,y=0)=u(x,y=2*Ly*\pi)
! The initial condition is set in initialdata.f90
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! .. Parameters ..
!  Nx                           = number of modes in x - power of 2 for FFT
!  Ny                           = number of modes in y - power of 2 for FFT
!  Nt                           = number of timesteps to take
!  plotgap                      = number of timesteps between plots
!  FFTW_IN_PLACE                = value for FFTW input
!  FFTW_MEASURE                 = value for FFTW input
!  FFTW_EXHAUSTIVE              = value for FFTW input
!  FFTW_PATIENT                 = value for FFTW input
!  FFTW_ESTIMATE                = value for FFTW input
!  FFTW_FORWARD                 = value for FFTW input
!  FFTW_BACKWARD                = value for FFTW input
!  pi                           = 3.1415926535...
!  Lx                           = width of box in x direction
!  Ly                           = width of box in y direction
! .. Scalars ..
!  i                            = loop counter in x direction
!  j                            = loop counter in y direction
!  n                            = loop counter for timesteps direction
!  allocatestatus               = error indicator during allocation
!  start                        = variable to record start time of program
!  finish                       = variable to record end time of program
!  count_rate                   = variable for clock count rate
!  planfxy                      = Forward 2d fft plan  (FFTW)
!  planbxy                      = Backward 2d fft plan (FFTW)
!  planf                        = Forward 2d fft plan  (CUFFT)
!  planb                        = Backward 2d fft plan (CUFFT)
!  dt                           = timestep
!  ierr                         = error code
!  plotnum                      = number of plot
! .. Arrays ..
!  u                            = approximate solution
!  uold                         = approximate solution
!  v                            = Fourier transform of approximate solution
!  vold                         = Fourier transform of approximate solution
!  nonlinhat                    = Fourier transform of nonlinear term, sin(u)
!  temp1                        = extra space for energy computation
!  temp2                        = extra space for energy computation
!  savearray                    = temp array to save out to disk
! .. Vectors ..
!  kx                           = fourier frequencies in x direction
!  ky                           = fourier frequencies in y direction
!  x                            = x locations
!  y                            = y locations
!  time                         = times at which save data
!  en                           = total energy
!  enstr                        = strain energy
!  enpot                        = potential energy
!  enkin                        = kinetic energy
!  name_config                  = array to store filename for data to be saved
!
! REFERENCES
!
! ACKNOWLEDGEMENTS
!
! This program is based on example code to demonstrate usage of Fortran and 
! CUDA FFT routines taken from 
! http://cudamusing.blogspot.com/2010/05/CALLing-cufft-from-cuda-fortran.html
! 
! and
!
! http://cudamusing.blogspot.com/search?q=cublas
!
! ACCURACY
!		
! ERROR INDICATORS AND WARNINGS
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External routines required
!       getgrid.f90     -- Get initial grid of points
!       initialdata.f90 -- Get initial data
!       enercalc.f90    -- Subroutine to calculate the energy
!       savedata.f90    -- Save initial data
! External libraries required
!       Cuda FFT
!       OpenACC
!       FFTW3           -- Fastest Fourier Transform in the West
!                       (http://www.fftw.org/)
!       OpenMP
module precision
  ! Precision control
  integer, parameter, public :: Single = kind(0.0) ! Single precision
  integer, parameter, public :: Double = kind(0.0d0) ! Double precision
  !
  integer, parameter, public :: fp_kind = Double
  !integer, parameter, public :: fp_kind = Single
end module precision

module cufft
  integer, public :: CUFFT_FORWARD = -1
  integer, public :: CUFFT_INVERSE = 1
  integer, public :: CUFFT_R2C = Z'2a' ! Real to Complex (interleaved)
  integer, public :: CUFFT_C2R = Z'2c' ! Complex (interleaved) to Real
  integer, public :: CUFFT_C2C = Z'29' ! Complex to Complex, interleaved
  integer, public :: CUFFT_D2Z = Z'6a' ! Double to Double-Complex
  integer, public :: CUFFT_Z2D = Z'6c' ! Double-Complex to Double
  integer, public :: CUFFT_Z2Z = Z'69' ! Double-Complex to Double-Complex
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !
  ! cufftPlan2d(cufftHandle *plan, int nx,int ny, cufftType type,int batch)
  !
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  interface cufftPlan2d
     subroutine cufftPlan2d(plan, nx, ny, type) bind(C,name='cufftPlan2d')
       use iso_c_binding
       integer(c_int):: plan
       integer(c_int),value:: nx, ny, type
     end subroutine cufftPlan2d
  end interface cufftPlan2d
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !
  ! cufftDestroy(cufftHandle plan)
  !
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  interface cufftDestroy
     subroutine cufftDestroy(plan) bind(C,name='cufftDestroy')
       use iso_c_binding
       integer(c_int),value:: plan
     end subroutine cufftDestroy
  end interface cufftDestroy
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !
  ! cufftExecD2Z(cufftHandle plan,
  ! cufftDoubleReal    *idata,
  ! cufftDoubleComplex *odata)
  !
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  interface cufftExecD2Z
     subroutine cufftExecD2Z(plan, idata, odata) &
          & bind(C,name='cufftExecD2Z')
       use iso_c_binding
       use precision
       integer(c_int),  value  :: plan
       real(fp_kind),   device :: idata(1:nx,1:ny)
       complex(fp_kind),device :: odata(1:nx,1:ny)
     end subroutine cufftExecD2Z
  end interface cufftExecD2Z
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !
  ! cufftExecD2Z(cufftHandle plan,
  ! cufftDoubleComplex *idata,
  ! cufftDoubleReal    *odata)
  !
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  interface cufftExecZ2D
     subroutine cufftExecZ2D(plan, idata, odata) &
          & bind(C,name='cufftExecZ2D')
       use iso_c_binding
       use precision
       integer(c_int),value   :: plan
       complex(fp_kind),device:: idata(1:nx,1:ny)
       real(fp_kind),device   :: odata(1:nx,1:ny)
     end subroutine cufftExecZ2D
  end interface cufftExecZ2D
end module cufft

PROGRAM sg2d
  USE precision
  USE cufft
  USE openacc
  ! Declare variables
  IMPLICIT NONE
  INTEGER(kind=4), PARAMETER                           :: Nx=1024
  INTEGER(kind=4), PARAMETER                           :: Ny=Nx
  INTEGER(kind=4), PARAMETER                           :: Nt=500
  INTEGER(kind=4), PARAMETER                           :: plotgap=Nt+1
  REAL(kind=8), PARAMETER                              :: &
       pi=3.14159265358979323846264338327950288419716939937510d0
  REAL(kind=8), PARAMETER                              :: Lx=5.0d0
  REAL(kind=8), PARAMETER                              :: Ly=5.0d0
  REAL(kind=8)                                         :: dt=0.001d0
  COMPLEX(kind=8), DIMENSION(:), ALLOCATABLE           :: kx,ky
  REAL(kind=8),          DIMENSION(:), ALLOCATABLE     :: x,y
  REAL   (kind=8), DIMENSION(:,:), ALLOCATABLE         :: u,uold
  COMPLEX(kind=8), DIMENSION(:,:), ALLOCATABLE         :: temp1,temp2,v,vold,nonlinhat
  REAL(kind=8), DIMENSION(:,:), ALLOCATABLE            :: savearray
  REAL(kind=8), DIMENSION(:), ALLOCATABLE              :: time,enkin,enstr,enpot,en
  INTEGER(kind=4)                                      :: ierr,i,j,n,allocatestatus
  INTEGER(kind=4)                                      :: start, finish, count_rate, plotnum
  INTEGER(kind=4), PARAMETER                           :: FFTW_IN_PLACE = 8, FFTW_MEASURE = 0, &
       FFTW_EXHAUSTIVE = 8, FFTW_PATIENT = 32, FFTW_ESTIMATE = 64
  INTEGER(kind=4),PARAMETER                            :: FFTW_FORWARD = -1, FFTW_BACKWARD=1
  INTEGER(kind=8)                                      :: planfxy,planbxy
  CHARACTER*100                                        :: name_config
  INTEGER(kind=4)                                      :: planf,planb
  ! print run information
  PRINT *,"Nx=", Nx
  PRINT *,"Ny=", Ny
  PRINT *,"Nt=", Nt
  PRINT *,"Lx=", Lx
  PRINT *,"Ly=", Ly
  PRINT *,"dt=", dt
  ALLOCATE(kx(1:Nx),ky(1:Ny),x(1:Nx),y(1:Ny),u(1:Nx,1:Ny),uold(1:Nx,1:Ny),&
       v(1:Nx/2+1,1:Ny),vold(1:Nx/2+1,1:Ny),nonlinhat(1:Nx/2+1,1:Ny),&
       savearray(1:Nx,1:Ny),time(1:1+Nt/plotgap),enkin(1:1+Nt/plotgap+1),&
       enstr(1:1+Nt/plotgap+1),enpot(1:1+Nt/plotgap+1),en(1:1+Nt/plotgap),&
       temp1(1:Nx,1:Ny),temp2(1:Nx,1:Ny),&
       stat=allocatestatus)
  IF (allocatestatus .ne. 0) stop
  PRINT *,'allocated arrays'
  ! set up cuda ffts
  call cufftPlan2D(planf,nx,ny,CUFFT_D2Z)
  call cufftPlan2D(planb,nx,ny,CUFFT_Z2D)
  ! set up fftw ffts
  CALL dfftw_plan_dft_2d_(planfxy,Nx,Ny,u,temp2,FFTW_FORWARD,FFTW_ESTIMATE)
  CALL dfftw_plan_dft_2d_(planbxy,Nx,Ny,temp2,u,FFTW_BACKWARD,FFTW_ESTIMATE)
  PRINT *,'Setup FFTs'
  ! setup grid, wave numbers
  !$acc data copy(x, y, kx, ky, vold, v, nonlinhat, uold, u)
  !$acc kernels loop
  DO i=1,1+Nx/2
     kx(i)= cmplx(0.0d0,1.0d0)*REAL(i-1,kind(0d0))/Lx
  END DO
  !$acc end kernels
  kx(1+Nx/2)=0.0d0
  !$acc kernels loop
  DO i = 1,Nx/2 -1
     kx(i+1+Nx/2)=-kx(1-i+Nx/2)
  END DO
  !$acc end kernels
  !$acc kernels loop
  DO i=1,Nx
     x(i)=(-1.0d0 + 2.0d0*REAL(i-1,kind(0d0))/REAL(Nx,kind(0d0)))*pi*Lx
  END DO
  !$acc end kernels
  !$acc kernels loop
  DO j=1,1+Ny/2
     ky(j)= cmplx(0.0d0,1.0d0)*REAL(j-1,kind(0d0))/Ly
  END DO
  !$acc end kernels
  ky(1+Ny/2)=0.0d0
  !$acc kernels loop
  DO j = 1,Ny/2 -1
     ky(j+1+Ny/2)=-ky(1-j+Ny/2)
  END DO
  !$acc end kernels
  !$acc kernels loop
  DO j=1,Ny
     y(j)=(-1.0d0 + 2.0d0*REAL(j-1,kind(0d0))/REAL(Ny,kind(0d0)))*pi*Ly
  END DO
  !$acc end kernels
  PRINT *,'Got grid and fourier frequencies'
  !$acc kernels loop
  DO j=1,Ny
    DO i=1,Nx
        u(i,j)=0.5d0*exp(-1.0d0*(x(i)**2 +y(j)**2))
    END DO
  END DO
  !$acc end kernels
  !$acc kernels loop
  DO j=1,Ny
    DO i=1,Nx
      uold(i,j)=0.5d0*exp(-1.0d0*(x(i)**2 +y(j)**2))
    END DO
  END DO
  !$acc end kernels
  savearray=REAL(u)
  plotnum=1
  name_config = 'data/u'
  ! CALL savedata(Nx,Ny,plotnum,name_config,savearray) ! disabled for benchmarking
  PRINT *,'data saved'
  !$acc end data
  CALL enercalc(Nx,Ny,planfxy,planbxy,dt,enkin(plotnum),enstr(plotnum),&
       enpot(plotnum),en(plotnum),kx(1:Nx),ky(1:Ny),temp1,temp2,&
       u(1:Nx,1:Ny),uold(1:Nx,1:Ny))
  !$acc data copy(x, y, kx, ky, vold, v, nonlinhat, uold, u)
  call cufftExecD2Z(planf,u,v)
  call cufftExecD2Z(planf,uold,vold)
  PRINT *,'Got initial data, starting timestepping'
  time(plotnum)=0.0d0
  CALL system_clock(start,count_rate)
  DO n=1,Nt
     !$acc kernels loop
     DO j=1,Ny
        DO i=1,Nx
           uold(i,j)=u(i,j)
           u(i,j)=sin(u(i,j))
        END DO
     END DO
     !$acc end kernels
     call cufftExecD2Z(planf,u,nonlinhat)
     !$acc kernels loop
     DO j=1,Ny
        DO i=1,Nx/2+1
           nonlinhat(i,j)=( 0.25*(kx(i)*kx(i) + ky(j)*ky(j))&
                *(2.0d0*v(i,j)+vold(i,j))+(2.0d0*v(i,j)-vold(i,j))/(dt*dt)&
                -nonlinhat(i,j) )/(1/(dt*dt)-0.25*(kx(i)*kx(i) + ky(j)*ky(j)))
           vold(i,j)=v(i,j)
           v(i,j)=nonlinhat(i,j)
           ! prescale nonlinhat
           nonlinhat(i,j)=nonlinhat(i,j)/REAL(Nx*Ny,kind(0d0))
        END DO
     END DO
     !$acc end kernels
     call cufftExecZ2D(planb,nonlinhat,u)
  END DO
  CALL system_clock(finish,count_rate)
  !$acc end data
  PRINT *,'Finished time stepping'
  ! compute energy at the end
  ! savearray=REAL(u(1:Nx,1:Ny),kind(0d0)) ! disabled for benchmarking
  ! CALL savedata(Nx,Ny,plotnum+1,name_config,savearray)
  CALL enercalc(Nx,Ny,planfxy,planbxy,dt,enkin(plotnum+1),enstr(plotnum+1),&
       enpot(plotnum+1),en(plotnum+1),kx,ky,temp1,temp2,u(1:Nx,1:Ny),uold(1:Nx,1:Ny))
  PRINT*,'Program took ',&
       REAL(finish-start,kind(0d0))/REAL(count_rate,kind(0d0)),&
       'for Time stepping'
  CALL saveresults(Nt,plotgap,time(1:1+n/plotgap),en(1:1+n/plotgap+1),&
       enstr(1:1+n/plotgap+1),enkin(1:1+n/plotgap+1),enpot(1:1+n/plotgap+1))

  ! Save times at which output was made in text format
  PRINT *,'Saved data'

  call cufftDestroy(planf)
  call cufftDestroy(planb)
  PRINT *,'Destroy CUFFT Plans'
  call dfftw_destroy_plan_(planbxy)
  call dfftw_destroy_plan_(planfxy)
  PRINT *,'Destroy FFTW Plans'
  DEALLOCATE(kx,ky,x,y,u,uold,time,enkin,enstr,enpot,en,savearray,temp1,temp2,&
       stat=allocatestatus)
  IF (allocatestatus .ne. 0) STOP
  PRINT *,'Deallocated host arrays'
  PRINT *,'Program execution complete'
END PROGRAM sg2d


==> anc/ArxivPrograms/SineGordon/GPUcuda/Makefile <==
NVCC=nvcc
NVCFLAGS=-m64 -O3 -arch=sm_20
NVLIBS=-L/uf/ac/rigge/NVIDIA_GPU_Computing_SDK/CUDALibraries/common/lib/ -lcutil_x86_64 -lcufft $(FFTW33_LIBPATH) -lfftw3
NVINC=-I/uf/ac/rigge/NVIDIA_GPU_Computing_SDK/CUDALibraries/common/inc/ $(FFTW33_INCPATH)
F90=pgf90
CUDA_PATH=/usr/local/pgi/linux86-64/2012/cuda/4.1/
CCFLAGS=-I$(CUDA_PATH)/include -L$(CUDA_PATH)/lib64 -lcudart -lcufft
SRCS=enercalc.f90 getgrid.f90 initialdata.f90 savedata.f90 saveresults.f90 sgsemiimp2d.f90 storeold.f90 

all: sg2d
#sg2df

enercalc.o: enercalc.f90
	gfortran -static-libgfortran -O3 -m64 -c enercalc.f90

sg2d: sg2d.cu enercalc.o
	$(NVCC) $(NVCFLAGS) $(NVLIBS) $(NVINC) sg2d.cu -c
	$(NVCC) $(NVCFLAGS) $(NVLIBS) sg2d.o enercalc.o -o sg2d -lgfortran -g

sg2df: $(SRCS)
	$(F90) $(OMPFLAGS) $(CCFLAGS) -o $@ $(SRCS)

clean:
	rm sg2d *.o
#*.mod


==> anc/ArxivPrograms/SineGordon/GPUcuda/enercalc.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine program calculates the energy for the nonlinear
! sine-Gordon equation in 2 dimensions
! u_{tt}-u_{xx}+u_{yy}=-sin(u)
!
! The energy density is given by
! 0.5u_t^2+0.5u_x^2+0.5u_y^2+(1-cos(u))
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Scalars ..
!  Nx                           = number of modes in x - power of 2 for FFT
!  Ny                           = number of modes in y - power of 2 for FFT
!  planfxy                      = Forward 2d fft plan
!  planbxy                      = Backward 2d fft plan
!  dt                           = timestep
! .. Arrays ..
!  u                            = approximate solution
!  v                            = Fourier transform of approximate solution
!  uold                         = approximate solution
!  vold                         = Fourier transform of approximate solution
!  temp1                        = array to hold temporary values
!  temp2                        = array to hold temporary values
! .. Vectors ..
!  kx                           = fourier frequencies in x direction
!  ky                           = fourier frequencies in y direction
!
! OUTPUT
!
! .. Scalars ..
!  enkin                        = Kinetic energy
!  enstr                        = Strain energy
!  enpot                        = Potential energy
!  en                           = Total energy
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  j                            = loop counter in y direction
!  i                            = loop counter in x direction
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External routines required
!
! External libraries required
!       FFTW3    -- Fast Fourier Transform in the West Library
!                       (http://www.fftw.org/)
!       OpenMP library
SUBROUTINE enercalc(Nx,Ny,planfxy,planbxy,dt,enkin,enstr,&
     enpot,en,kx_p,ky_p,temp1_p,temp2_p,u_p,uold_p) bind(C,name="enercalc")
  USE omp_lib
  USE ISO_C_BINDING
  IMPLICIT NONE
  INTEGER(KIND=C_INT), INTENT(IN)                                        :: Nx,Ny
  REAL(KIND=C_DOUBLE), INTENT(IN)                                        :: dt
  INTEGER(KIND=C_LONG), INTENT(IN)                                       :: planfxy
  INTEGER(KIND=C_LONG), INTENT(IN)                                       :: planbxy
  TYPE(c_ptr), INTENT(IN)                                                :: kx_p,ky_p,u_p,uold_p
  TYPE(c_ptr), INTENT(INOUT)                                             :: temp1_p,temp2_p
  COMPLEX(KIND=C_DOUBLE_COMPLEX), POINTER                               :: kx(:),ky(:)
  REAL   (KIND=C_DOUBLE), POINTER                                        :: u(:,:),uold(:,:)
  COMPLEX(KIND=C_DOUBLE_COMPLEX), POINTER                                :: temp1(:,:),temp2(:,:)
  REAL(KIND=C_DOUBLE), INTENT(OUT)                                       :: enkin,enstr
  REAL(KIND=C_DOUBLE), INTENT(OUT)                                       :: enpot,en
  INTEGER(KIND=4)                                                        :: i,j
  CALL c_f_pointer(kx_p,kx,[Nx])
  CALL c_f_pointer(ky_p,ky,[Ny])
  CALL c_f_pointer(temp1_p,temp1,[Nx,Ny])
  CALL c_f_pointer(temp2_p,temp2,[Nx,Ny])
  CALL c_f_pointer(u_p,u,[Nx,Ny])
  CALL c_f_pointer(uold_p,uold,[Nx,Ny])
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
  	DO i=1,Nx
	     temp1(i,j)=0.5d0*(uold(i,j)+u(i,j))
	END DO
  END DO
  CALL dfftw_execute_dft_(planfxy,temp1,temp2)
  !.. Strain energy ..
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
  	DO i=1,Nx
     temp1(i,j)=kx(i)*temp2(i,j)
     END DO
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planbxy,temp1(1:Nx,1:Ny),temp2(1:Nx,1:Ny))
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
  	DO i=1,Nx
     temp2(i,j)=abs(temp2(i,j)/REAL(Nx*Ny,kind(0d0)))**2
     END DO
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enstr=0.5d0*REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
  	DO i=1,Nx
     temp1(i,j)=0.5d0*(uold(i,j)+u(i,j))
	END DO
  END DO
  CALL dfftw_execute_dft_(planfxy,temp1,temp2)
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
  	DO i=1,Nx
     temp1(i,j)=ky(j)*temp2(i,j)
    END DO
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planbxy,temp1(1:Nx,1:Ny),temp2(1:Nx,1:Ny))
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
  	DO i=1,Nx
     temp2(i,j)=abs(temp2(i,j)/REAL(Nx*Ny,kind(0d0)))**2
    END DO
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enstr=enstr+0.5d0*REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  ! .. Kinetic Energy ..
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
  	DO i=1,Nx
     temp2(i,j)=( abs(u(i,j)-uold(i,j))/dt )**2
	END DO
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enkin=0.5d0*REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  ! .. Potential Energy ..
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
  	DO i=1,Nx
     temp2(i,j)=1-cos(0.5*u(i,j)+0.5*uold(i,j))
    END DO
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enpot=REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  en=enpot+enkin+enstr
END SUBROUTINE enercalc


==> anc/ArxivPrograms/SineGordon/GPUcuda/sg2d.cu <==
/*--------------------------------------------------------------------
*
*
* PURPOSE
*
* This program solves nonlinear sine-Gordon equation in 2 dimensions
* u_{tt}-u_{xx}-u_{yy}=-sin(u)
* using a second order implicit-explicit time stepping scheme.
*
* The boundary conditions are u(x=0,y)=u(2*Lx*\pi,y),
*       u(x,y=0)=u(x,y=2*Ly*\pi)
* 
* AUTHORS
*
* B. Cloutier, B.K. Muite, P. Rigge
* 4 June 2012
*
* .. Scalars ..
*  Nx                           = number of modes in x - power of 2 for FFT
*  Ny                           = number of modes in y - power of 2 for FFT
*  Nt                           = number of timesteps to take
*  plotgap                      = number of timesteps between plots
*  Lx                           = width of box in x direction
*  Ly                           = width of box in y direction
*  i                            = loop counter in x direction
*  j                            = loop counter in y direction
*  n                            = loop counter for timesteps 
*  nThreads						= Number of threads for GPU to use
*  nBlocksR						= number of blocks for GPU to use for real arrays
*  nBlocksC						= number of blocks for GPU to use for complex arrays
*  planfc                       = Forward 2d fft plan  (FFTW)
*  planbc                       = Backward 2d fft plan (FFTW)
*  planf                        = Forward 2d fft plan  (CUFFT)
*  planb                        = Backward 2d fft plan (CUFFT)
*  dt                           = timestep
*  xsize    					= size of real arrays in x direction
*  ysize    					= size of real arrays in y direction
*  gridsize 					= size of array 
*  start_time					= start time of computation
*  end_time						= end time of evaluation
*  en                           = total energy
*  es       	                = strain energy
*  ep     	                    = potential energy
*  ek	                        = kinetic energy
*
* .. Arrays on CPU ..
*
*  u                            = approximate solution
*  uold                         = approximate solution at previous timestep
*  temp1                        = extra space for energy computation
*  temp2                        = extra space for energy computation
*  kx                           = fourier frequencies in x direction (real format)
*  ky                           = fourier frequencies in y direction (real format)
*  kx_c                         = fourier frequencies in x direction (complex format)
*  ky_c                         = fourier frequencies in y direction (complex format)
*  x                            = x locations
*  y                            = y locations
*
* .. Arrays on GPU ..
*
*  u_d							= approximate solution
*  v_d							= Fourier transform of approximate solution
*  vold_d						= Fourier transform of approximate solution at previous timestep
*  nonlinhat_d					= Fourier transform of nonlinear term
*  kx_d                         = fourier frequencies in x direction (on GPU)
*  ky_d                         = fourier frequencies in y direction (on GPU)
*
* REFERENCES
*
* ACKNOWLEDGEMENTS
*
* ACCURACY
*		
* ERROR INDICATORS AND WARNINGS
*
* FURTHER COMMENTS
*
* Check that the initial iterate is consistent with the
* boundary conditions for the domain specified
*
*--------------------------------------------------------------------
*
* External routines required
*       getgrid.f90     -- Get initial grid of points
*       initialdata.f90 -- Get initial data
*       enercalc.f90    -- Subroutine to calculate the energy
*       savedata.f90    -- Save initial data
*
* External libraries required
*       Cuda FFT        -- http://developer.nvidia.com/cufft
*       FFTW3           -- Fastest Fourier Transform in the West
*                       (http://www.fftw.org/)
*       OpenMP
*/

#include <math.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <sys/time.h>

#include <cufft.h>
#include <cutil_inline.h>
#include <fftw3.h>


typedef double2 cmplx;
typedef double real;
typedef cufftDoubleReal cufftReal_;
typedef cufftDoubleComplex cufftCmplx;
#define cufftMyExecF cufftExecD2Z
#define cufftMyExecB cufftExecZ2D
#define CUFFT_TFORM_FORWARD  CUFFT_D2Z
#define CUFFT_TFORM_BACKWARD CUFFT_Z2D


#define IDX(i,j,Nx) (Nx*(j)+(i))


extern "C" {
extern int enercalc(int*, int*, fftw_plan*, fftw_plan*,
                    double*, double*, double*, double*,
                    double*, double**, double**, cmplx**,
                    cmplx**, double**, double**);
}

static __device__ inline cmplx cadd (cmplx a, cmplx b) {
  cmplx c;
  c.x = a.x + b.x;
  c.y = a.y + b.y;
  return c;
}

static __device__ inline cmplx csub (cmplx a, cmplx b) {
  cmplx c;
  c.x = a.x - b.x;
  c.y = a.y - b.y;
  return c;
}

static __device__ inline cmplx cscale (cmplx a, real b) {
  cmplx c;
  c.x = a.x * b;
  c.y = a.y * b;
  return c;
}

/* Compute nonlinear term */
static __global__ void nonlinterm(real *u_d) {
  int idx = blockIdx.x * blockDim.x + threadIdx.x;
  u_d[idx] = -1.0*sin(u_d[idx]);
}

/* Scale data by 1/(Nx*Ny) after ifft */
static __global__ void scaledata(int Nx, int Ny, real *u) {
  int idx = blockIdx.x * blockDim.x + threadIdx.x;
  real s = (real)1. / ((real)Nx * (real)Ny);
  u[idx] = s * u[idx];
}

/* Compute next timestep in Fourier space */
static __global__ void nextstep(int Nx, int Ny, real dt,
								real *kx_d, real *ky_d,
                                cmplx *v_d, cmplx *vold_d,
                                cmplx *nonlinhat_d) {
  int idx = blockIdx.x * blockDim.x + threadIdx.x;
  int i, j;
  i = idx / (Ny/2+1);
  j = idx % (Ny/2+1);
  /* Minus kx and minus ky because kx, ky multiplied by i=sqrt(-1) */
  real coef1 = (real)0.25 * (-kx_d[i]*kx_d[i] - ky_d[j]*ky_d[j]);
  real coef2 = (real)1./(dt*dt);
  real coef3 = (real)1.;
  real coef4 = (real)1. / (coef2 - coef1);
  coef1 = coef1 * coef4;
  coef2 = coef2 * coef4;
  coef3 = coef3 * coef4;
  cmplx term1 = cadd (cscale (v_d[idx], (real)2.), vold_d[idx]);
  cmplx term2 = csub (cscale (v_d[idx], (real)2.), vold_d[idx]);
  cmplx term3 = nonlinhat_d[idx];
  term1 = cscale (term1, coef1);
  term2 = cscale (term2, coef2);
  term3 = cscale (term3, coef3);
  vold_d[idx] = v_d[idx];
  v_d[idx] = cadd (cadd (term1, term2), term3);
  nonlinhat_d[idx] = cscale (v_d[idx], 1./ ((real)(Nx * Ny)));
}

/* Set u and uold to initial values */
void initialdata (int Nx, int Ny, real *x, real *y, real *u, real *uold) {
  int i, j;
  for (i=0; i<Nx; i++) {
    for (j=0; j<Ny; j++) {
      u[IDX(i,j,Nx)] = (real)0.5 * exp (-x[i]*x[i]-y[j]*y[j]);
      uold[IDX(i,j,Nx)] = u[IDX(i,j,Nx)];
    }
  }
}

/* Save u in binary format  */
void savedata (int Nx, int Ny, int nplot, real *u) {
  FILE *f = NULL;
  char nameconfig1[128];
  nameconfig1[0]='\0';
  sprintf (nameconfig1, "data/u%.10d.datbin", nplot);
  f = fopen (nameconfig1, "wb");
  fwrite (u, sizeof(real), Nx*Ny, f);
  fclose (f);
}

int main (int argc, char** argv) {
  cufftHandle planf, planb;
  int Nx=1024;
  int Ny=1024;
  int Nt=500;
  int plotgap=500;
  double Lx=5.e0;
  double Ly=5.e0;
  double dt=1.e-3;
  real *kx, *ky, *kx_d, *ky_d, *x, *y, *kx_c, *ky_c;
  real *u, *u_d, *uold;
  double ek, es, ep, en;
  cmplx *vold_d, *v_d, *nonlinhat_d;;
  size_t xsize    = Nx * sizeof(real);
  size_t ysize    = Ny * sizeof(real);
  size_t gridsize = Nx * (Ny/2+1) * sizeof(cmplx);
  struct timeval start_time, end_time;
  int i, j, n;
  int nThreads, nBlocksR, nBlocksC;
  cmplx *temp1,*temp2;
  fftw_plan planfc, planbc;

  nThreads = (min(512, Nx));
  nBlocksR = (Nx * Ny / nThreads);
  nBlocksC = (Nx * (Ny/2+1) / nThreads);

  /* Print run information */
  printf ("Nx: %d\n", Nx);
  printf ("Ny: %d\n", Ny);
  printf ("Nt: %d\n", Nt);
  printf ("Lx: %lf\n", Lx);
  printf ("Ly: %lf\n", Ly);
  printf ("dt: %lf\n", dt);

  /* Allocate host arrays */
  kx  = (real*) malloc (xsize);
  ky  = (real*) malloc (ysize);
  kx_c  = (real*) malloc (xsize*2);
  ky_c  = (real*) malloc (ysize*2);
  x   = (real*) malloc (xsize);
  y   = (real*) malloc (ysize);
  u   = (real*) malloc (Nx * Ny * sizeof(real));
  uold= (real*) malloc (Nx * Ny * sizeof(real));
  temp1 = (cmplx*)malloc(Nx*Ny*sizeof(cmplx));
  temp2 = (cmplx*)malloc(Nx*Ny*sizeof(cmplx));

  /* Get cuda device */
  if (cutCheckCmdLineFlag (argc, (const char**)argv, "device")) {
    cutilDeviceInit(argc, argv);
  } else {
    cudaSetDevice (cutGetMaxGflopsDeviceId());
  }

  /* Plan cuda FFTs */
  cufftSafeCall (
      cufftPlan2d (&planf, Nx, Ny, CUFFT_TFORM_FORWARD));
  cufftSafeCall (
      cufftPlan2d (&planb, Nx, Ny, CUFFT_TFORM_BACKWARD));

  /* Plan fftw FFTs */
  planfc=fftw_plan_dft_2d(Nx,Ny,(fftw_complex*)temp1,(fftw_complex*)temp2,FFTW_FORWARD,FFTW_ESTIMATE);
  planbc=fftw_plan_dft_2d(Nx,Ny,(fftw_complex*)temp2,(fftw_complex*)temp1,FFTW_BACKWARD,FFTW_ESTIMATE);
  printf ("Set up FFTs...\n");

  /* Allocate GPU arrays */
  cutilSafeCall (
      cudaMalloc ((void**)&u_d, Nx * Ny * sizeof(cufftReal_)));
  cutilSafeCall (
      cudaMalloc ((void**)&v_d,  gridsize));
  cutilSafeCall (
      cudaMalloc ((void**)&vold_d,  gridsize));
  cutilSafeCall (
      cudaMalloc ((void**)&nonlinhat_d,  gridsize));
  cutilSafeCall (
      cudaMalloc ((void**)&kx_d, xsize));
  cutilSafeCall (
      cudaMalloc ((void**)&ky_d, ysize));
  printf ("Allocated GPU arrays...\n");

  for (i=0; i<Nx/2; i++) {
    kx[i] = i/(real)Lx;
  }
  kx[Nx/2]=0.;
  for (i=0; i<Nx/2-1; i++) {
    kx[Nx/2+1+i] = -kx[Nx/2-i-1];
  }
  for (j=0; j<Ny/2; j++) {
    ky[j] = j/(real)Ly;
  }
  ky[Ny/2]=0.;
  for (j=0; j<Ny/2-1; j++) {
    ky[Ny/2+1+j] = -1*ky[Ny/2-j-1];
  }
  for (i=0; i<Nx; i++) {
    kx_c[2*i+0]=(real)0.;
    kx_c[2*i+1]=kx[i];
  }
  for (i=0; i<Ny; i++) {
    ky_c[2*i+0]=(real)0.;
    ky_c[2*i+1]=ky[i];
  }
  for (i=0; i<Nx; i++) {
    x[i] = (-1. + (2. * i)/(real)Nx) * M_PI * Lx;
  }
  for (j=0; j<Ny; j++) {
    y[j] = (-1. + (2. * j)/(real)Ny) * M_PI * Ly;
  }

  /* Set u, uold */
  initialdata (Nx,Ny,x,y,u,uold);
  /* savedata(Nx,Ny,0, u); */ /* disabled for benchmarking */

  cutilSafeCall (
      cudaMemcpy (kx_d, kx, xsize, cudaMemcpyHostToDevice));
  cutilSafeCall (
      cudaMemcpy (ky_d, ky, ysize, cudaMemcpyHostToDevice));
  cutilSafeCall (
      cudaMemcpy (u_d, uold, Nx * Ny * sizeof(real), cudaMemcpyHostToDevice));

  cufftSafeCall (
      cufftMyExecF (planf,
                    (cufftReal_ *)u_d,
                    (cufftCmplx *)vold_d));
  cutilSafeCall (
      cudaMemcpy (u_d, u, Nx * Ny * sizeof(real), cudaMemcpyHostToDevice));

  cufftSafeCall (
      cufftMyExecF (planf,
                    (cufftReal_ *)u_d,
                    (cufftCmplx *)v_d));
  cutilSafeCall (
      cudaMemcpy (u_d, u, Nx * Ny * sizeof(real), cudaMemcpyHostToDevice));

  printf ("Arrays initialized...\n");

  enercalc(&Nx,&Ny,&planfc,&planbc,&dt,&ek,&es,&ep,&en,
            &kx_c,&ky_c,&temp1,&temp2,&u,&uold);
  printf ("Initial Energy: Tot: %lf\tKin: %lf\tStr: %lf\tPot: %lf\n", en, ek, es, ep);

  gettimeofday(&start_time, NULL);
  for (n=0; n<Nt; n++) {
    if (((n+1)%plotgap) == 0 && 0) { /* turn of plotting for tests */
      cutilSafeCall (
          cudaMemcpy (u, u_d, Nx * Ny * sizeof(real), cudaMemcpyDeviceToHost));
      /* savedata(Nx,Ny,(n+1)/plotgap, u); */ /* disabled for benchmarking */
      printf ("%lf\n", (n+1)/plotgap);
    }

    nonlinterm <<< nBlocksR, nThreads >>> (u_d);
      cutilCheckMsg("Kernel execution failed: [ nonlinterm ]");

    cufftSafeCall (
        cufftMyExecF (planf,
                      (cufftReal_ *)u_d,
                      (cufftCmplx *)nonlinhat_d));

    nextstep <<< nBlocksC, nThreads >>>(Nx, Ny, dt, kx_d, ky_d, v_d, vold_d, nonlinhat_d);
    cutilCheckMsg("Kernel execution failed: [nextstep]");
    /* scaled v_d stored in nonlinhat_d */

    cufftSafeCall (
        cufftMyExecB (planb,
                      (cufftCmplx *)nonlinhat_d,
                      (cufftReal_ *)u_d));
  }
  gettimeofday(&end_time, NULL);
  start_time.tv_sec = end_time.tv_sec - start_time.tv_sec;
  start_time.tv_usec = end_time.tv_usec - start_time.tv_usec;

  printf ("Computation complete...\n");
  printf ("Computation took %lf seconds...\n", (real)(start_time.tv_sec) + (real)(start_time.tv_usec) / (real)1000000.);

  cufftSafeCall (
      cufftMyExecB (planb,
                    (cufftCmplx *)v_d,
                    (cufftReal_ *)u_d));
  scaledata <<< nBlocksR, nThreads >>> (Nx, Ny, u_d);
  cutilCheckMsg("Kernel execution failed: [scaledata]");
  cutilSafeCall (
      cudaMemcpy (u, u_d, Nx * Ny * sizeof(real), cudaMemcpyDeviceToHost));

  cufftSafeCall (
      cufftMyExecB (planb,
                   (cufftCmplx*)vold_d,
                    (cufftReal_*)u_d));
  scaledata <<< nBlocksR, nThreads >>> (Nx,Ny,u_d);
  cutilCheckMsg("Kernel execution failed: [scaledata]");
  cutilSafeCall (
      cudaMemcpy (uold, u_d, Nx * Ny * sizeof(real), cudaMemcpyDeviceToHost));

  enercalc(&Nx,&Ny,&planfc,&planbc,&dt,&ek,&es,&ep,&en,
            &kx_c,&ky_c,&temp1,&temp2,&u,&uold);
  printf ("Final Energy: Tot: %lf\tKin: %lf\tStr: %lf\tPot: %lf\n", en, ek, es, ep);

  cutilSafeCall (
      cudaFree ((void*)kx_d));
  cutilSafeCall (
      cudaFree ((void*)ky_d));
  cutilSafeCall (
      cudaFree ((void*)u_d));
  cutilSafeCall (
      cudaFree ((void*)v_d));
  cutilSafeCall (
      cudaFree ((void*)vold_d));
  cutilSafeCall (
      cudaFree ((void*)nonlinhat_d));
  cufftSafeCall (
      cufftDestroy (planf));
  cufftSafeCall (
      cufftDestroy (planb));
  fftw_destroy_plan(planfc);
  fftw_destroy_plan(planbc);
  free (kx);
  free (ky);
  free (kx_c);
  free (ky_c);
  free (x);
  free (y);
  free (u);
  free (uold);
  free (temp1);
  free (temp2);
  printf ("Cleaned up...\n");
  return 0;
}


==> anc/ArxivPrograms/SineGordon/GPUcuf/Makefile <==
F90       = pgf90
FLAGS = -O3 -Mcuda -Minfo
CUDA_PATH = /usr/local/pgi/linux86-64/2011/cuda/4.0/
CCFLAGS  = -I$(CUDA_PATH)/include -L$(CUDA_PATH)/lib64 -lcudart -lcufft $(FFTW33_LIBPATH) -lfftw3

BIN =  sg2d

SOURCES = sgsemiimp2d.cuf getgrid.f90 initialdata.f90 enercalc.f90 savedata.f90 saveresults.f90
all: $(BIN)

sg2d: $(SOURCES)
	$(F90) -o $(BIN) $(FLAGS) $(SOURCES) $(CCFLAGS)

clean:
	$(RM) *.mod
	$(RM) *.o
	$(RM) $(BIN)


==> anc/ArxivPrograms/SineGordon/GPUcuf/enercalc.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine program calculates the energy for the nonlinear
! sine-Gordon equation in 2 dimensions
! u_{tt}-u_{xx}+u_{yy}=-sin(u)
!
! The energy density is given by
! 0.5u_t^2+0.5u_x^2+0.5u_y^2+(1-cos(u))
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Scalars ..
!  Nx                           = number of modes in x - power of 2 for FFT
!  Ny                           = number of modes in y - power of 2 for FFT
!  planfxy                      = Forward 2d fft plan
!  planbxy                      = Backward 2d fft plan
!  dt                           = timestep
! .. Arrays ..
!  u                            = approximate solution
!  v                            = Fourier transform of approximate solution
!  uold                         = approximate solution
!  vold                         = Fourier transform of approximate solution
!  temp1                        = array to hold temporary values
!  temp2                        = array to hold temporary values
! .. Vectors ..
!  kx                           = fourier frequencies in x direction
!  ky                           = fourier frequencies in y direction
!
! OUTPUT
!
! .. Scalars ..
!  enkin                        = Kinetic energy
!  enstr                        = Strain energy
!  enpot                        = Potential energy
!  en                           = Total energy
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  j                            = loop counter in y direction
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External routines required
!
! External libraries required
!       FFTW3    -- Fast Fourier Transform in the West Library
!                       (http://www.fftw.org/)
!       OpenMP library
SUBROUTINE enercalc(Nx,Ny,planfxy,planbxy,dt,enkin,enstr,&
     enpot,en,kx,ky,temp1,temp2,u,uold)
  USE omp_lib
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                             :: Nx,Ny
  REAL(KIND=8), INTENT(IN)                                :: dt
  INTEGER(KIND=8), INTENT(IN)                             :: planfxy
  INTEGER(KIND=8), INTENT(IN)                             :: planbxy
  COMPLEX(KIND=8), DIMENSION(1:Nx),INTENT(IN)             :: kx
  COMPLEX(KIND=8), DIMENSION(1:Ny),INTENT(IN)             :: ky
  REAL   (KIND=8), DIMENSION(1:Nx,1:Ny),INTENT(IN)        :: u,uold
  COMPLEX(KIND=8), DIMENSION(1:Nx,1:Ny),INTENT(INOUT)     :: temp1,temp2
  REAL(KIND=8), INTENT(OUT)                               :: enkin,enstr
  REAL(KIND=8), INTENT(OUT)                               :: enpot,en
  INTEGER(KIND=4)                                         :: j
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=0.5d0*(uold(1:Nx,j)+u(1:Nx,j))
  END DO
  CALL dfftw_execute_dft_(planfxy,temp1,temp2)
  !.. Strain energy ..
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=kx(1:Nx)*temp2(1:Nx,j)
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planbxy,temp1(1:Nx,1:Ny),temp2(1:Nx,1:Ny))
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=abs(temp2(1:Nx,j)/REAL(Nx*Ny,kind(0d0)))**2
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enstr=0.5d0*REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=0.5d0*(uold(1:Nx,j)+u(1:Nx,j))
  END DO
  CALL dfftw_execute_dft_(planfxy,temp1,temp2)
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp1(1:Nx,j)=ky(j)*temp2(1:Nx,j)
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planbxy,temp1(1:Nx,1:Ny),temp2(1:Nx,1:Ny))
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=abs(temp2(1:Nx,j)/REAL(Nx*Ny,kind(0d0)))**2
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enstr=enstr+0.5d0*REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  ! .. Kinetic Energy ..
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=( abs(u(1:Nx,j)-uold(1:Nx,j))/dt )**2
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enkin=0.5d0*REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  ! .. Potential Energy ..
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     temp2(1:Nx,j)=1-cos(0.5*u(1:Nx,j)+0.5*uold(1:Nx,j))
  END DO
  !$OMP END PARALLEL DO
  CALL dfftw_execute_dft_(planfxy,temp2(1:Nx,1:Ny),temp1(1:Nx,1:Ny))
  enpot=REAL(abs(temp1(1,1)),kind(0d0))/REAL(Nx*Ny,kind(0d0))
  en=enpot+enkin+enstr
END SUBROUTINE enercalc


==> anc/ArxivPrograms/SineGordon/GPUcuf/getgrid.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine gets grid points and fourier frequencies for a
! pseudospectral simulation of the 2D nonlinear sine-Gordon equation
!
! u_{tt}-u_{xx}+u_{yy}=-sin(u)
!
! The boundary conditions are u(x=0,y)=u(2*Lx*\pi,y),
!     u(x,y=0)=u(x,y=2*Ly*\pi)
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Scalars ..
!  Nx                         = number of modes in x - power of 2 for FFT
!  Ny                         = number of modes in y - power of 2 for FFT
!  pi                         = 3.14...
!  Lx                         = width of box in x direction
!  Ly                         = width of box in y direction
! OUTPUT
!
! .. Vectors ..
!  kx                         = fourier frequencies in x direction
!  ky                         = fourier frequencies in y direction
!  x                          = x locations
!  y                          = y locations
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  i                          = loop counter in x direction
!  j                          = loop counter in y direction
!
! REFERENCES
!
! ACKNOWLEDGEMENTS
!
! ACCURACY
!
! ERROR INDICATORS AND WARNINGS
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External routines required
!
! External libraries required
! OpenMP library
SUBROUTINE getgrid(Nx,Ny,Lx,Ly,pi,name_config,x,y,kx,ky)
  USE omp_lib
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                           :: Nx,Ny
  REAL(kind=8), INTENT(IN)                              :: Lx,Ly,pi
  REAL(KIND=8), DIMENSION(1:NX), INTENT(OUT)            :: x
  REAL(KIND=8), DIMENSION(1:NY), INTENT(OUT)            :: y
  COMPLEX(KIND=8), DIMENSION(1:NX), INTENT(OUT)         :: kx
  COMPLEX(KIND=8), DIMENSION(1:NY), INTENT(OUT)         :: ky
  CHARACTER*100, INTENT(OUT)                            :: name_config
  INTEGER(kind=4)                                       :: i,j
  !$OMP PARALLEL DO PRIVATE(i) SCHEDULE(static)
  DO i=1,1+Nx/2
     kx(i)= cmplx(0.0d0,1.0d0)*REAL(i-1,kind(0d0))/Lx
  END DO
  !$OMP END PARALLEL DO
  kx(1+Nx/2)=0.0d0
  !$OMP PARALLEL DO PRIVATE(i) SCHEDULE(static)
  DO i = 1,Nx/2 -1
     kx(i+1+Nx/2)=-kx(1-i+Nx/2)
  END DO
  !$OMP END PARALLEL DO

  !$OMP PARALLEL DO PRIVATE(i) SCHEDULE(static)
  DO i=1,Nx
     x(i)=(-1.0d0 + 2.0d0*REAL(i-1,kind(0d0))/REAL(Nx,kind(0d0)))*pi*Lx
  END DO
  !$OMP END PARALLEL DO
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,1+Ny/2
     ky(j)= cmplx(0.0d0,1.0d0)*REAL(j-1,kind(0d0))/Ly
  END DO
  !$OMP END PARALLEL DO
  ky(1+Ny/2)=0.0d0
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j = 1,Ny/2 -1
     ky(j+1+Ny/2)=-ky(1-j+Ny/2)
  END DO
  !$OMP END PARALLEL DO
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     y(j)=(-1.0d0 + 2.0d0*REAL(j-1,kind(0d0))/REAL(Ny,kind(0d0)))*pi*Ly
  END DO
  !$OMP END PARALLEL DO
  ! Save x grid points in text format
  name_config = 'xcoord.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO i=1,Nx
     WRITE(11,*) x(i)
  END DO
  CLOSE(11)
  ! Save y grid points in text format
  name_config = 'ycoord.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,Ny
     WRITE(11,*) y(j)
  END DO
  CLOSE(11)
END SUBROUTINE getgrid


==> anc/ArxivPrograms/SineGordon/GPUcuf/initialdata.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine gets initial data for nonlinear sine-Gordon equation
! in 2 dimensions
! u_{tt}-u_{xx}-u_{yy}=-sin(u)
!
! The boundary conditions are u(x=-Lx*\pi,y)=u(x=Lx*\pi,y),
!     u(x,y=-Ly*\pi)=u(x,y=Ly*\pi)
! The initial condition is u=0.5*exp(-x^2-y^2)
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Parameters ..
!  Nx                         = number of modes in x - power of 2 for FFT
!  Ny                         = number of modes in y - power of 2 for FFT
! .. Vectors ..
!  x                          = x locations
!  y                          = y locations
!
! OUTPUT
!
! .. Arrays ..
!  u                          = initial solution
!  uold                       = approximate solution based on time derivative of
!                                     initial solution
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  i                          = loop counter in x direction
!  j                          = loop counter in y direction
!
! REFERENCES
!
! ACKNOWLEDGEMENTS
!
! ACCURACY
!
! ERROR INDICATORS AND WARNINGS
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External routines required
!
! External libraries required
! OpenMP library
SUBROUTINE initialdata(Nx,Ny,x,y,u,uold)
  USE omp_lib
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                        :: Nx,Ny
  REAL(KIND=8), DIMENSION(1:NX), INTENT(IN)          :: x
  REAL(KIND=8), DIMENSION(1:NY), INTENT(IN)          :: y
  REAL(KIND=8), DIMENSION(1:NX,1:NY), INTENT(OUT)    :: u,uold
  INTEGER(kind=4)                                    :: i,j
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     u(1:Nx,j)=0.5d0*exp(-1.0d0*(x(1:Nx)**2 +y(j)**2))
  END DO
  !$OMP END PARALLEL DO
  !$OMP PARALLEL DO PRIVATE(j) SCHEDULE(static)
  DO j=1,Ny
     uold(1:Nx,j)=0.5d0*exp(-1.0d0*(x(1:Nx)**2 +y(j)**2))
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE initialdata


==> anc/ArxivPrograms/SineGordon/GPUcuf/savedata.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine saves a two dimensional real array in binary
! format
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Scalars ..
!  Nx                         = number of modes in x - power of 2 for FFT
!  Ny                         = number of modes in y - power of 2 for FFT
!  plotnum                    = number of plot to be made
! .. Arrays ..
!  field                      = real data to be saved
!  name_config                = root of filename to save to
!
! .. Output   ..
! plotnum                     = number of plot to be saved
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  i                          = loop counter in x direction
!  j                          = loop counter in y direction
!  iol                        = size of file
!  count                      = counter
!  ind                        = index to strip data/ from the front of filepath
! .. Arrays ..
!     number_file             = datbin file name
SUBROUTINE savedata(Nx,Ny,plotnum,name_config,field)
  IMPLICIT NONE
  INTEGER(KIND=4), INTENT(IN)                           :: Nx,Ny
  INTEGER(KIND=4), INTENT(IN)                           :: plotnum
  REAL(KIND=8), DIMENSION(1:NX,1:NY), INTENT(IN)        :: field
  CHARACTER*100, INTENT(IN)                             :: name_config
  INTEGER(kind=4)                                       :: i,j,iol,count,ind
  CHARACTER*100                                         :: number_file
  ! write datbin
  ! create character array with full filename
  ind = index(name_config,' ') - 1
  WRITE(number_file,'(i0)') 10000000+plotnum
  number_file = name_config(1:ind)//number_file
  ind = index(number_file,' ') - 1
  number_file = number_file(1:ind)//'.datbin'
  INQUIRE( iolength=iol )       field(1,1)
  OPEN(unit=11,FILE=number_file,form="unformatted",&
       access="direct",recl=iol)
  count=1
  DO j=1,Ny
     DO i=1,Nx
        WRITE(11,rec=count) field(i,j)
        count=count+1
     END DO
  END DO
  CLOSE(11)

END SUBROUTINE savedata


==> anc/ArxivPrograms/SineGordon/GPUcuf/saveresults.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This subroutine saves the energy and times stored during the
! computation for the nonlinear sine-Gordon equation
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! INPUT
!
! .. Parameters ..
!  Nx                           = number of modes in x - power of 2 for FFT
!  Ny                           = number of modes in y - power of 2 for FFT
! .. Vectors ..
!  time                         = times at which save data
!  en                           = total energy
!  enstr                        = strain energy
!  enpot                        = potential energy
!  enkin                        = kinetic energy
!
! OUTPUT
!
!
! LOCAL VARIABLES
!
! .. Scalars ..
!  n                            = loop counter
! .. Arrays ..
!       name_config             = array to hold the filename
!
SUBROUTINE saveresults(Nt,plotgap,time,en,enstr,enkin,enpot)
  IMPLICIT NONE
  INTEGER(kind=4), INTENT(IN)                             :: plotgap,Nt
  REAL(KIND=8), DIMENSION(1+Nt/plotgap), INTENT(IN)       :: time
  REAL(KIND=8), DIMENSION(1+Nt/plotgap+1), INTENT(IN)     :: enpot,enkin
  REAL(KIND=8), DIMENSION(1+Nt/plotgap+1), INTENT(IN)     :: en,enstr
  INTEGER(kind=4)                                         :: j
  CHARACTER*100                                           :: name_config
  ! time
  name_config = 'tdata.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap
     WRITE(11,*) time(j)
  END DO
  CLOSE(11)
  ! energy
  name_config = 'en.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) en(j)
  END DO
  CLOSE(11)
  ! kinetic energy
  name_config = 'enkin.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) enkin(j)
  END DO
  CLOSE(11)
  ! potential energy
  name_config = 'enpot.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) enpot(j)
  END DO
  CLOSE(11)
  ! strain energy
  name_config = 'enstr.dat'
  OPEN(unit=11,FILE=name_config,status="UNKNOWN")
  REWIND(11)
  DO j=1,1+Nt/plotgap+1
     WRITE(11,*) enstr(j)
  END DO
  CLOSE(11)
END SUBROUTINE saveresults


==> anc/ArxivPrograms/SineGordon/GPUcuf/sgsemiimp2d.cuf <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This program solves nonlinear sine-Gordon equation in 2 dimensions
! u_{tt}-u_{xx}-u_{yy}=-sin(u)
! using a second order implicit-explicit time stepping scheme.
!
! The boundary conditions are u(x=0,y)=u(2*Lx*\pi,y),
!       u(x,y=0)=u(x,y=2*Ly*\pi)
! The initial condition is set in initialdata.f90
!
! AUTHORS
!
! B. Cloutier, B.K. Muite, P. Rigge
! 4 June 2012
!
! .. Parameters ..
!  Nx                           = number of modes in x - power of 2 for FFT
!  Ny                           = number of modes in y - power of 2 for FFT
!  Nt                           = number of timesteps to take
!  plotgap                      = number of timesteps between plots
!  FFTW_IN_PLACE                = value for FFTW input
!  FFTW_MEASURE                 = value for FFTW input
!  FFTW_EXHAUSTIVE              = value for FFTW input
!  FFTW_PATIENT                 = value for FFTW input
!  FFTW_ESTIMATE                = value for FFTW input
!  FFTW_FORWARD                 = value for FFTW input
!  FFTW_BACKWARD                = value for FFTW input
!  pi                           = 3.1415926535...
!  Lx                           = width of box in x direction
!  Ly                           = width of box in y direction
! .. Scalars ..
!  i                            = loop counter in x direction
!  j                            = loop counter in y direction
!  n                            = loop counter for timesteps direction
!  allocatestatus               = error indicator during allocation
!  start                        = variable to record start time of program
!  finish                       = variable to record end time of program
!  count_rate                   = variable for clock count rate
!  planfxy                      = Forward 2d fft plan  (FFTW)
!  planbxy                      = Backward 2d fft plan (FFTW)
!  planf                        = Forward 2d fft plan  (CUFFT)
!  planb                        = Backward 2d fft plan (CUFFT)
!  dt                           = timestep
!  ierr                         = error code
!  plotnum                      = number of plot
! .. Arrays ..
!  u                            = approximate solution
!  uold                         = approximate solution
!  u_d                          = approximate solution (on GPU)
!  v_d                          = Fourier transform of approximate solution (on GPU)
!  uold_d                       = approximate solution (on GPU)
!  vold_d                       = Fourier transform of approximate solution (on GPU)
!  nonlinhat_d                  = Fourier transform of nonlinear term, sin(u) (on GPU)
!  temp1                        = extra space for energy computation
!  temp2                        = extra space for energy computation
!  savearray                    = temp array to save out to disk
! .. Vectors ..
!  kx                           = Fourier frequencies in x direction
!  ky                           = Fourier frequencies in y direction
!  kx_d                         = Fourier frequencies in x direction (on GPU)
!  ky_d                         = Fourier frequencies in y direction (on GPU)
!  x                            = x locations
!  y                            = y locations
!  time                         = times at which save data
!  en                           = total energy
!  enstr                        = strain energy
!  enpot                        = potential energy
!  enkin                        = kinetic energy
!  name_config          		= array to store filename for data to be saved
!
! REFERENCES
!
! ACKNOWLEDGEMENTS
!
! This program is based on example code to demonstrate usage of Fortran and 
! CUDA FFT routines taken from 
! http://cudamusing.blogspot.com/2010/05/CALLing-cufft-from-cuda-fortran.html
! 
! and
!
! http://cudamusing.blogspot.com/search?q=cublas
!
! ACCURACY
!		
! ERROR INDICATORS AND WARNINGS
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External routines required
!       getgrid.f90     -- Get initial grid of points
!       initialdata.f90 -- Get initial data
!       enercalc.f90    -- Subroutine to calculate the energy
!       savedata.f90    -- Save initial data
! External libraries required
!       Cuda FFT        -- http://developer.nvidia.com/cufft
!       FFTW3           -- Fastest Fourier Transform in the West
!                       (http://www.fftw.org/)

module precision
  ! Precision control
  integer, parameter, public :: Single = kind(0.0) ! Single precision
  integer, parameter, public :: Double = kind(0.0d0) ! Double precision
  !
  integer, parameter, public :: fp_kind = Double
  !integer, parameter, public :: fp_kind = Single
end module precision

module cufft
  integer, public :: CUFFT_FORWARD = -1
  integer, public :: CUFFT_INVERSE = 1
  integer, public :: CUFFT_R2C = Z'2a' ! Real to Complex (interleaved)
  integer, public :: CUFFT_C2R = Z'2c' ! Complex (interleaved) to Real
  integer, public :: CUFFT_C2C = Z'29' ! Complex to Complex, interleaved
  integer, public :: CUFFT_D2Z = Z'6a' ! Double to Double-Complex
  integer, public :: CUFFT_Z2D = Z'6c' ! Double-Complex to Double
  integer, public :: CUFFT_Z2Z = Z'69' ! Double-Complex to Double-Complex
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !
  ! cufftPlan2d(cufftHandle *plan, int nx,int ny, cufftType type,int batch)
  !
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  interface cufftPlan2d
     subroutine cufftPlan2d(plan, nx, ny, type) bind(C,name='cufftPlan2d')
       use iso_c_binding
       integer(c_int):: plan
       integer(c_int),value:: nx, ny, type
     end subroutine cufftPlan2d
  end interface cufftPlan2d
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !
  ! cufftDestroy(cufftHandle plan)
  !
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  interface cufftDestroy
     subroutine cufftDestroy(plan) bind(C,name='cufftDestroy')
       use iso_c_binding
       integer(c_int),value:: plan
     end subroutine cufftDestroy
  end interface cufftDestroy
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !
  ! cufftExecD2Z(cufftHandle plan,
  ! cufftDoubleReal    *idata,
  ! cufftDoubleComplex *odata)
  !
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  interface cufftExecD2Z
     subroutine cufftExecD2Z(plan, idata, odata) &
          & bind(C,name='cufftExecD2Z')
       use iso_c_binding
       use precision
       integer(c_int),  value  :: plan
       real(fp_kind),   device :: idata(1:nx,1:ny)
       complex(fp_kind),device :: odata(1:nx,1:ny)
     end subroutine cufftExecD2Z
  end interface cufftExecD2Z
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !
  ! cufftExecD2Z(cufftHandle plan,
  ! cufftDoubleComplex *idata,
  ! cufftDoubleReal    *odata)
  !
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  interface cufftExecZ2D
     subroutine cufftExecZ2D(plan, idata, odata) &
          & bind(C,name='cufftExecZ2D')
       use iso_c_binding
       use precision
       integer(c_int),value   :: plan
       complex(fp_kind),device:: idata(1:nx,1:ny)
       real(fp_kind),device   :: odata(1:nx,1:ny)
     end subroutine cufftExecZ2D
  end interface cufftExecZ2D
end module cufft

PROGRAM sg2d
  USE precision
  USE cudafor
  USE cufft
  ! Declare variables
  IMPLICIT NONE
  INTEGER(kind=4), PARAMETER                           :: Nx=1024
  INTEGER(kind=4), PARAMETER                           :: Ny=Nx
  INTEGER(kind=4), PARAMETER                           :: Nt=500
  INTEGER(kind=4), PARAMETER                           :: plotgap=Nt+1
  REAL(kind=8), PARAMETER                              :: &
       pi=3.14159265358979323846264338327950288419716939937510d0
  REAL(kind=8), PARAMETER                              :: Lx=5.0d0
  REAL(kind=8), PARAMETER                              :: Ly=5.0d0
  REAL(kind=8)                                         :: dt=0.001d0
  COMPLEX(kind=8), DIMENSION(:), ALLOCATABLE           :: kx,ky
  REAL(kind=8),          DIMENSION(:), ALLOCATABLE     :: x,y
  REAL   (kind=8), DIMENSION(:,:), ALLOCATABLE         :: u,uold
  COMPLEX(kind=8), DIMENSION(:,:), ALLOCATABLE         :: temp1,temp2
  REAL(kind=8), DIMENSION(:,:), ALLOCATABLE            :: savearray
  REAL(kind=8), DIMENSION(:), ALLOCATABLE              :: time,enkin,enstr,enpot,en
  REAL(kind=8)                                    	   :: scalemodes
  INTEGER(kind=4)                                      :: ierr,i,j,n,allocatestatus
  INTEGER(kind=4)                                      :: start, finish, count_rate, plotnum
  INTEGER(kind=4), PARAMETER                           :: FFTW_IN_PLACE = 8, FFTW_MEASURE = 0, &
       FFTW_EXHAUSTIVE = 8, FFTW_PATIENT = 32, FFTW_ESTIMATE = 64
  INTEGER(kind=4),PARAMETER                            :: FFTW_FORWARD = -1, FFTW_BACKWARD=1
  INTEGER(kind=8)                                      :: planfxy,planbxy
  CHARACTER*100                                        :: name_config
  INTEGER(kind=4)                                      :: planf,planb,kersize
  ! GPU variables
  COMPLEX(fp_kind),DEVICE,DIMENSION(:), ALLOCATABLE    :: kx_d,ky_d
  COMPLEX(fp_kind),DEVICE,DIMENSION(:,:), ALLOCATABLE  :: vold_d,v_d,nonlinhat_d
  REAL   (fp_kind),DEVICE,DIMENSION(:,:), ALLOCATABLE  :: uold_d,u_d
  ! print run information
  PRINT *,"Nx=", Nx
  PRINT *,"Ny=", Ny
  PRINT *,"Nt=", Nt
  PRINT *,"Lx=", Lx
  PRINT *,"Ly=", Ly
  PRINT *,"dt=", dt
  kersize=min(Nx,256)
  ALLOCATE(kx(1:Nx),ky(1:Ny),kx_d(1:Nx),ky_d(1:Ny),x(1:Nx),y(1:Ny),&
       u(1:Nx,1:Ny),uold(1:Nx,1:Ny),u_d(1:Nx,1:Ny),uold_d(1:Nx,1:Ny),&
       v_d(1:Nx/2+1,1:Ny),vold_d(1:Nx/2+1,1:Ny),&
       savearray(1:Nx,1:Ny),time(1:1+Nt/plotgap),enkin(1:1+Nt/plotgap+1),&
       enstr(1:1+Nt/plotgap+1),enpot(1:1+Nt/plotgap+1),en(1:1+Nt/plotgap),&
       nonlinhat_d(1:Nx/2+1,1:Ny),&
       temp1(1:Nx,1:Ny),temp2(1:Nx,1:Ny),&
       stat=allocatestatus)
  IF (allocatestatus .ne. 0) stop
  PRINT *,'allocated arrays'
  scalemodes=1.0d0/REAL(Nx*Ny,kind(0d0))
  ! set up cuda ffts
  call cufftPlan2D(planf,nx,ny,CUFFT_D2Z)
  call cufftPlan2D(planb,nx,ny,CUFFT_Z2D)
  ! set up fftw ffts
  CALL dfftw_plan_dft_2d_(planfxy,Nx,Ny,u,temp2,FFTW_FORWARD,FFTW_ESTIMATE)
  CALL dfftw_plan_dft_2d_(planbxy,Nx,Ny,temp2,u,FFTW_BACKWARD,FFTW_ESTIMATE)
  PRINT *,'Setup FFTs'
  ! setup grid, wave numbers
  CALL getgrid(Nx,Ny,Lx,Ly,pi,name_config,x,y,kx,ky)
  kx_d=kx
  ky_d=ky
  PRINT *,'Got grid and fourier frequencies'

  CALL initialdata(Nx,Ny,x,y,u,uold)
  u_d=u
  uold_d=uold
  plotnum=1
  name_config = 'data/u'
  savearray=REAL(u)
  ! CALL savedata(Nx,Ny,plotnum,name_config,savearray) ! disabled for benchmarking
  PRINT *,'data saved'

  CALL enercalc(Nx,Ny,planfxy,planbxy,dt,enkin(plotnum),enstr(plotnum),&
       enpot(plotnum),en(plotnum),kx,ky,temp1,temp2,u,uold)
  call cufftExecD2Z(planf,u_d,v_d)
  call cufftExecD2Z(planf,uold_d,vold_d)
  PRINT *,'Got initial data, starting timestepping'
  time(plotnum)=0.0d0
  CALL system_clock(start,count_rate)
  DO n=1,Nt
     !$cuf kernel do(2) <<< (1,*), (kersize,1) >>>
     DO j=1,Ny
        DO i=1,Nx
           uold_d(i,j)=u_d(i,j)
        END DO
     END DO
     !$cuf kernel do(2) <<< (1,*), (kersize,1) >>>
     DO j=1,Ny
        DO i=1,Nx
           u_d(i,j)=sin(u_d(i,j))
        END DO
     END DO
     call cufftExecD2Z(planf,u_d,nonlinhat_d)
     !$cuf kernel do(2) <<< (1,*), (kersize,1) >>>
     DO j=1,Ny
        DO i=1,Nx/2+1
           nonlinhat_d(i,j)=scalemodes*( 0.25*(kx_d(i)*kx_d(i) + ky_d(j)*ky_d(j))&
                *(2.0d0*v_d(i,j)+vold_d(i,j))&
                +(2.0d0*v_d(i,j)-vold_d(i,j))/(dt*dt)&
                -nonlinhat_d(i,j) )&
                /(1/(dt*dt)-0.25*(kx_d(i)*kx_d(i) + ky_d(j)*ky_d(j)))
        END DO
     END DO
     !$cuf kernel do(2) <<< (1,*), (kersize,1) >>>
     DO j=1,Ny
        DO i=1,Nx/2+1
           vold_d(i,j)=v_d(i,j)
        END DO
     END DO
     !$cuf kernel do(2) <<< (1,*), (kersize,1) >>>
     DO j=1,Ny
        DO i=1,Nx/2+1
           v_d(i,j)=nonlinhat_d(i,j)/scalemodes
        END DO
     END DO
     call cufftExecZ2D(planb,nonlinhat_d,u_d)
     IF (mod(n,plotgap)==0) then
        plotnum=plotnum+1
        time(plotnum)=n*dt
        PRINT *,'time',n*dt
        u=u_d
        uold=uold_d
        ! savearray=REAL(u,kind(0d0)) ! disabled for benchmarking
        ! CALL savedata(Nx,Ny,plotnum,name_config,savearray)
        CALL enercalc(Nx,Ny,planfxy,planbxy,dt,enkin(plotnum),enstr(plotnum),&
             enpot(plotnum),en(plotnum),kx,ky,temp1,temp2,u,uold)
     END IF
  END DO
  CALL system_clock(finish,count_rate)
  PRINT *,'Finished time stepping'
  u=u_d
  uold=uold_d
  ! compute energy at the end
  CALL enercalc(Nx,Ny,planfxy,planbxy,dt,enkin(plotnum+1),enstr(plotnum+1),&
       enpot(plotnum+1),en(plotnum+1),kx,ky,temp1,temp2,u,uold)

  PRINT*,'Program took ',&
       REAL(finish-start,kind(0d0))/REAL(count_rate,kind(0d0)),&
       'for Time stepping'
  CALL saveresults(Nt,plotgap,time(1:1+n/plotgap),en(1:1+n/plotgap+1),&
       enstr(1:1+n/plotgap+1),enkin(1:1+n/plotgap+1),enpot(1:1+n/plotgap+1))

  ! Save times at which output was made in text format
  PRINT *,'Saved data'

  call cufftDestroy(planf)
  call cufftDestroy(planb)
  PRINT *,'Destroy CUFFT Plans'
  call dfftw_destroy_plan_(planbxy)
  call dfftw_destroy_plan_(planfxy)
  PRINT *,'Destroy FFTW Plans'
  DEALLOCATE(kx,ky,x,y,u,uold,time,enkin,enstr,enpot,en,savearray,temp1,temp2,&
       stat=allocatestatus)
  IF (allocatestatus .ne. 0) STOP
  PRINT *,'Deallocated host arrays'
  DEALLOCATE(uold_d,vold_d,u_d,v_d,nonlinhat_d,&
       kx_d,ky_d,&
       stat=allocatestatus)
  IF (allocatestatus .ne. 0) STOP
  PRINT *,'Deallocated gpu arrays'
  PRINT *,'Program execution complete'
END PROGRAM sg2d

